Amplified moments of the Riemann zeta function

We establish asymptotic formulae for two-piece amplified second and fourth moments of the Riemann zeta function. As applications, we obtain unconditional effective lower bounds for several joint moments of zeta which are in strong agreement with the conjectures of Keating--Wei and Keating--Snaith. In particular, we prove an unconditional lower bound for the sixth moment of zeta $M_3(T)\geq(34.4+o(1))c_3T(\log T)^9$. We further improve some of the lower bounds obtained by Soundararajan, removing the assumption of the Lindel\H{o}f Hypothesis, and we obtain effective lower bounds for all joint integer moments of zeta consistent with the predictions of random matrix theory.

==> Moment_Computations_Mathematica_complete.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    434188,      10382]
NotebookOptionsPosition[    417484,      10079]
NotebookOutlinePosition[    428187,      10273]
CellTagsIndexPosition[    427053,      10244]
WindowTitle->Amplified zeta moments - complete reproducible outputs
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Amplified zeta moments", "Title",
 CellChangeTimes->{{3.9913951905555496`*^9, 
  3.9913951929886723`*^9}},ExpressionUUID->"9d7706b1-832c-3e41-bc04-\
bb4fee068a45"],

Cell["", "Text",
 CellChangeTimes->{
  3.991395187172228*^9},ExpressionUUID->"2ad9296a-2473-e847-8b31-\
ffeee56edbf6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"$HistoryLength", "=", "0"}], ";", 
  RowBox[{"$MaxExtraPrecision", "=", "10000"}], ";", 
  RowBox[{"reproducibilityRoot", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"StringQ", "[", "$InputFileName", "]"}], "&&", 
      RowBox[{
       RowBox[{"StringLength", "[", "$InputFileName", "]"}], ">", "0"}]}], 
     ",", 
     RowBox[{"DirectoryName", "[", 
      RowBox[{"ExpandFileName", "[", "$InputFileName", "]"}], "]"}], ",", 
     RowBox[{"Quiet", "[", 
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], ",", 
        RowBox[{"Directory", "[", "]"}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"SetDirectory", "[", "reproducibilityRoot", "]"}], ";", 
  RowBox[{"reproducibilityOutputDirectory", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"reproducibilityRoot", ",", "\"\<outputs\>\""}], "}"}], "]"}]}], 
  ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"DirectoryQ", "[", "reproducibilityOutputDirectory", "]"}]}], 
    ",", 
    RowBox[{"CreateDirectory", "[", "reproducibilityOutputDirectory", "]"}]}],
    "]"}], ";", 
  RowBox[{"reproducibilityMetadata", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<MathematicaVersion\>\"", "\[Rule]", "$Version"}], ",", 
     RowBox[{"\"\<SystemID\>\"", "\[Rule]", "$SystemID"}], ",", 
     RowBox[{"\"\<DateStarted\>\"", "\[Rule]", 
      RowBox[{"DateString", "[", "\"\<ISODateTime\>\"", "]"}]}], ",", 
     RowBox[{"\"\<SourceFile\>\"", "\[Rule]", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
        "reproducibilityRoot", ",", 
         "\"\<Moment_Computations_Reproducible.wl\>\""}], "}"}], "]"}]}]}], 
    "]"}]}], ";", "reproducibilityMetadata", ";", 
  RowBox[{"summaryArtifact", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "reproducibilityOutputDirectory", ",", 
      "\"\<all_moment_results.wxf\>\""}], "}"}], "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"FileExistsQ", "[", "summaryArtifact", "]"}], ",", 
    RowBox[{
     RowBox[{"summaryData", "=", 
      RowBox[{"Import", "[", 
       RowBox[{"summaryArtifact", ",", "\"\<WXF\>\""}], "]"}]}], ";", 
     RowBox[{"summaryRows", "=", 
      RowBox[{"Prepend", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#1", "[", "\"\<Moment\>\"", "]"}], ",", 
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<ComputedConstant\>\"", "]"}], ",", 
               "20"}], "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<ConjecturalConstant\>\"", "]"}], ",", 
               "20"}], "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<Ratio\>\"", "]"}], ",", "20"}], 
              "]"}]}], "}"}], "&"}], ")"}], "/@", 
         RowBox[{"summaryData", "[", "\"\<MomentResults\>\"", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<moment\>\"", ",", "\"\<degree\>\"", ",", 
          "\"\<computed certified constant\>\"", ",", 
          "\"\<conjectural constant\>\"", ",", "\"\<ratio\>\""}], "}"}]}], 
       "]"}]}], ";", 
     RowBox[{"Grid", "[", 
      RowBox[{"summaryRows", ",", 
       RowBox[{"Frame", "\[Rule]", "All"}], ",", 
       RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], ",", 
    RowBox[{"Style", "[", 
     RowBox[{
     "\"\<Evaluate the calculation sections, then re-evaluate this summary \
cell.\>\"", ",", 
      RowBox[{"Darker", "[", "Red", "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-1"},
 CellLabel->"In[1]:=",ExpressionUUID->"cb492d76-25a6-6344-ab53-fb03a7ebc297"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"moment\"\>", "\<\"degree\"\>", "\<\"computed certified \
constant\"\>", "\<\"conjectural constant\"\>", "\<\"ratio\"\>"},
    {"\<\"|zeta|^6\"\>", "24", "34.4012094140047341294831394549880309163`20.",
      "42.`20.", "0.81907641461916033641626522511876263893`20."},
    {"\<\"|zeta'|^6\"\>", "5", "0.54958426943579146499022157043700808104`20.",
      "0.71948051948051948051948051948051948052`20.", 
     "0.76386261275371737913803359067959606931`20."},
    {"\<\"|zeta''|^6\"\>", "5", 
     "0.02314297139658282729574395003659737437`20.", 
     "0.03136320573295363211329597884219732959`20.", 
     "0.73790197321143983489095239976955610104`20."},
    {"\<\"|zeta|^2 |zeta'|^4\"\>", "10", 
     "2.21671387988040330967161514457595260918`20.", 
     "2.78333333333333333333333333333333333333`20.", 
     "0.79642414846002514119938268667399494941`20."},
    {"\<\"|zeta'|^2 |zeta|^4\"\>", "10", 
     "7.8288279113684627344376896488680263714`20.", "10.8`20.", 
     "0.72489147327485766059608237489519129776`20."},
    {"\<\"|zeta|^2 |zeta''|^4\"\>", "10", 
     "0.28647642903372233558203963959635532406`20.", 
     "0.33704018204018204018204018204018204018`20.", 
     "0.84997707780601816340054410349232070087`20."},
    {"\<\"|zeta''|^2 |zeta|^4\"\>", "10", 
     "2.44852098073940404573756101278057169401`20.", 
     "3.73333333333333333333333333333333333333`20.", 
     "0.65585383412662608367970384270908170375`20."},
    {"\<\"|zeta'|^2 |zeta''|^4\"\>", "10", 
     "0.07265890616936929481269111921555974547`20.", 
     "0.08802956302956302956302956302956302956`20.", 
     "0.82539210316161859926344336967181196878`20."},
    {"\<\"|zeta''|^2 |zeta'|^4\"\>", "10", 
     "0.17573535891590468117648763326925274611`20.", 
     "0.25045593295593295593295593295593295593`20.", 
     "0.70166179272273355295824225022971669593`20."}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-1"},
 CellLabel->"Out[1]=",ExpressionUUID->"fa370430-8f3d-c34a-b075-3ce90bb6de17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{
    "MomentReproducibilityTools`optimiseDegreeSequence", "::", "usage"}], 
    "MessageName"], "=", 
   "\"\<optimiseDegreeSequence[name,bound,vars,maxDeg,logFun,wp] performs the \
deterministic nested degree optimisation and returns all computed \
values.\>\""}], ";", 
  RowBox[{
   StyleBox[
    RowBox[{"MomentReproducibilityTools`certifyOptimisation", "::", "usage"}],
     "MessageName"], "=", 
   "\"\<certifyOptimisation[bound,vars,rules,digits] rationalizes an \
explicitly computed optimizer and reevaluates the bound exactly at that \
polynomial.\>\""}], ";", 
  RowBox[{
  "ClearAll", "[", "MomentReproducibilityTools`optimiseDegreeSequence", "]"}],
   ";", 
  RowBox[{
  "ClearAll", "[", "MomentReproducibilityTools`certifyOptimisation", "]"}], 
  ";", 
  RowBox[{
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"bound_", ",", "vars_List", ",", "rules_List", ",", 
     RowBox[{"digits_Integer", ":", "80"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rationalRules", ",", "exactValue"}], "}"}], ",", 
     RowBox[{
      RowBox[{"rationalRules", "=", 
       RowBox[{"Thread", "[", 
        RowBox[{"vars", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Rationalize", "[", 
             RowBox[{"#1", ",", "0"}], "]"}], "&"}], ")"}], "/@", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"vars", "/.", "\[VeryThinSpace]", "rules"}], ",", 
            "digits"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"exactValue", "=", 
       RowBox[{"Cancel", "[", 
        RowBox[{"bound", "/.", "\[VeryThinSpace]", "rationalRules"}], "]"}]}],
       ";", 
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<RationalRules\>\"", "\[Rule]", "rationalRules"}], ",", 
        RowBox[{"\"\<ExactValue\>\"", "\[Rule]", "exactValue"}], ",", 
        RowBox[{"\"\<DecimalValue\>\"", "\[Rule]", 
         RowBox[{"N", "[", 
          RowBox[{"exactValue", ",", "digits"}], "]"}]}], ",", 
        RowBox[{"\"\<Positive\>\"", "\[Rule]", 
         RowBox[{"TrueQ", "[", 
          RowBox[{"exactValue", ">", "0"}], "]"}]}]}], "]"}]}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "name_String", ",", "bound_", ",", "vars_List", ",", "maxDeg_Integer", 
     ",", "logFun_", ",", 
     RowBox[{"wp_", ":", "100"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"degreeResults", "=", 
        RowBox[{"{", "}"}]}], ",", "prevRules", ",", "degreeVars", ",", 
       "degreeBound", ",", "starts", ",", "runStart", ",", "candidates", ",", 
       "best", ",", "v", ",", "b", ",", "start0", ",", "d", ",", "t", ",", 
       "grad", ",", "hess"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"degreeVars", "[", "k_", "]"}], ":=", 
       RowBox[{"Take", "[", 
        RowBox[{"vars", ",", "k"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"degreeBound", "[", "k_", "]"}], ":=", 
       RowBox[{"bound", "/.", "\[VeryThinSpace]", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"vars", ",", "k"}], "]"}], "\[Rule]", 
          RowBox[{"ConstantArray", "[", 
           RowBox[{"0", ",", 
            RowBox[{"maxDeg", "-", "k"}]}], "]"}]}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"runStart", "[", 
        RowBox[{"expr_", ",", "vv_", ",", "st_"}], "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"reportedResult", ",", "rules", ",", "recomputedValue"}], 
          "}"}], ",", 
         RowBox[{
          RowBox[{"reportedResult", "=", 
           RowBox[{"Quiet", "[", 
            RowBox[{"Check", "[", 
             RowBox[{
              RowBox[{"FindMaximum", "[", 
               RowBox[{"expr", ",", 
                RowBox[{"Evaluate", "[", 
                 RowBox[{"Thread", "[", 
                  RowBox[{"{", 
                   RowBox[{"vv", ",", 
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{"st", ",", "wp"}], "]"}]}], "}"}], "]"}], "]"}], 
                ",", 
                RowBox[{"WorkingPrecision", "\[Rule]", "wp"}], ",", 
                RowBox[{"AccuracyGoal", "\[Rule]", 
                 RowBox[{"Floor", "[", 
                  FractionBox["wp", "3"], "]"}]}], ",", 
                RowBox[{"PrecisionGoal", "\[Rule]", 
                 RowBox[{"Floor", "[", 
                  FractionBox["wp", "3"], "]"}]}], ",", 
                RowBox[{"MaxIterations", "\[Rule]", "10000"}]}], "]"}], ",", 
              "$Failed"}], "]"}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"reportedResult", "===", "$Failed"}], "||", 
             RowBox[{"!", 
              RowBox[{"MatchQ", "[", 
               RowBox[{"reportedResult", ",", 
                RowBox[{"{", 
                 RowBox[{"_", ",", 
                  RowBox[{"{", 
                   RowBox[{"_Rule", ".."}], "}"}]}], "}"}]}], "]"}]}]}], ",", 
            RowBox[{"Return", "[", "$Failed", "]"}]}], "]"}], ";", 
          RowBox[{"rules", "=", 
           RowBox[{
           "reportedResult", "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}]}], ";", 
          RowBox[{"recomputedValue", "=", 
           RowBox[{"Quiet", "[", 
            RowBox[{"Check", "[", 
             RowBox[{
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"expr", "/.", "\[VeryThinSpace]", "rules"}], ",", 
                "wp"}], "]"}], ",", "$Failed"}], "]"}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"NumericQ", "[", "recomputedValue", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"recomputedValue", ",", "rules"}], "}"}], ",", 
            "$Failed"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "=", 
          RowBox[{"degreeVars", "[", "d", "]"}]}], ";", 
         RowBox[{"b", "=", 
          RowBox[{"degreeBound", "[", "d", "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d", "\[Equal]", "1"}], ",", 
           RowBox[{"starts", "=", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"-", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"-", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"-", "1"}], "}"}], ",", 
              RowBox[{"{", "0", "}"}], ",", 
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
           RowBox[{
            RowBox[{"start0", "=", 
             RowBox[{"v", "/.", "\[VeryThinSpace]", "prevRules"}]}], ";", 
            RowBox[{"starts", "=", 
             RowBox[{"DeleteDuplicates", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"start0", ",", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"Take", "[", 
                    RowBox[{"start0", ",", 
                    RowBox[{"d", "-", "1"}]}], "]"}], ",", 
                   RowBox[{"{", "0", "}"}]}], "]"}], ",", 
                 RowBox[{"0.95`", " ", "start0"}], ",", 
                 RowBox[{"1.05`", " ", "start0"}]}], "}"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Norm", "[", 
                  RowBox[{"#1", "-", "#2"}], "]"}], "<", 
                 FractionBox["1", 
                  SuperscriptBox["10", "20"]]}], "&"}]}], "]"}]}]}]}], "]"}], 
         ";", 
         RowBox[{"logFun", "[", 
          RowBox[{
          "name", ",", "\"\<: degree \>\"", ",", "d", ",", 
           "\"\<, starts = \>\"", ",", 
           RowBox[{"Length", "[", "starts", "]"}]}], "]"}], ";", 
         RowBox[{"t", "=", 
          RowBox[{
           RowBox[{"AbsoluteTiming", "[", 
            RowBox[{
             RowBox[{"candidates", "=", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"runStart", "[", 
                    RowBox[{"b", ",", "v", ",", "#1"}], "]"}], "&"}], ")"}], "/@",
                  "starts"}], ",", "$Failed"}], "]"}]}], ";", 
             RowBox[{"candidates", "=", 
              RowBox[{"Select", "[", 
               RowBox[{"candidates", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"NumericQ", "[", 
                   RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{
                    "#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "30"}], "]"}], "]"}], "&&", 
                  RowBox[{
                   RowBox[{"Abs", "[", 
                    RowBox[{"Im", "[", 
                    RowBox[{"N", "[", 
                    RowBox[{
                    RowBox[{
                    "#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "30"}], "]"}], "]"}], 
                    "]"}], "<", 
                   FractionBox["1", 
                    SuperscriptBox["10", "20"]]}]}], "&"}]}], "]"}]}], ";", 
             RowBox[{"best", "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"candidates", "===", 
                 RowBox[{"{", "}"}]}], ",", "$Failed", ",", 
                RowBox[{"First", "[", 
                 RowBox[{"MaximalBy", "[", 
                  RowBox[{"candidates", ",", "First"}], "]"}], "]"}]}], 
               "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
           "\[RightDoubleBracket]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"best", "===", "$Failed"}], ",", 
           RowBox[{
            RowBox[{"logFun", "[", 
             RowBox[{
             "name", ",", "\"\<: degree \>\"", ",", "d", ",", 
              "\"\< failed\>\""}], "]"}], ";", 
            RowBox[{"Break", "[", "]"}]}]}], "]"}], ";", 
         RowBox[{"prevRules", "=", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
            "best", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{"Drop", "[", 
               RowBox[{"vars", ",", "d"}], "]"}], "\[Rule]", "0"}], "]"}]}], 
           "]"}]}], ";", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"degreeResults", ",", 
           RowBox[{"Association", "[", 
            RowBox[{
             RowBox[{"\"\<Degree\>\"", "\[Rule]", "d"}], ",", 
             RowBox[{"\"\<Value\>\"", "\[Rule]", 
              RowBox[{
              "best", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}]}], ",", 
             RowBox[{"\"\<Rules\>\"", "\[Rule]", "prevRules"}], ",", 
             RowBox[{"\"\<Seconds\>\"", "\[Rule]", "t"}], ",", 
             RowBox[{"\"\<Starts\>\"", "\[Rule]", 
              RowBox[{"Length", "[", "starts", "]"}]}]}], "]"}]}], "]"}], ";", 
         RowBox[{"logFun", "[", 
          RowBox[{
          "name", ",", "\"\<: degree \>\"", ",", "d", ",", 
           "\"\< bound = \>\"", ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
             "best", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", "50"}], "]"}]}], "]"}], ";", 
         RowBox[{"logFun", "[", 
          RowBox[{
          "name", ",", "\"\<: degree \>\"", ",", "d", ",", 
           "\"\< coefficients = \>\"", ",", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"vars", "/.", "\[VeryThinSpace]", "prevRules"}], ",", 
             "30"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"d", ",", "1", ",", "maxDeg"}], "}"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"degreeResults", "=!=", 
         RowBox[{"{", "}"}]}], ",", 
        RowBox[{
         RowBox[{"grad", "=", 
          RowBox[{"Quiet", "[", 
           RowBox[{"Check", "[", 
            RowBox[{
             RowBox[{
              TemplateBox[{"bound", "vars"},
               "Grad"], "/.", "\[VeryThinSpace]", 
              RowBox[{
               RowBox[{"Last", "[", "degreeResults", "]"}], "[", 
               "\"\<Rules\>\"", "]"}]}], ",", "$Failed"}], "]"}], "]"}]}], 
         ";", 
         RowBox[{"hess", "=", 
          RowBox[{"Quiet", "[", 
           RowBox[{"Check", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"{", 
                 RowBox[{"vars", ",", "2"}], "}"}]], "bound"}], "/.", 
              "\[VeryThinSpace]", 
              RowBox[{
               RowBox[{"Last", "[", "degreeResults", "]"}], "[", 
               "\"\<Rules\>\"", "]"}]}], ",", "$Failed"}], "]"}], "]"}]}]}], 
        ",", 
        RowBox[{
         RowBox[{"grad", "=", "$Failed"}], ";", 
         RowBox[{"hess", "=", "$Failed"}]}]}], "]"}], ";", 
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<Name\>\"", "\[Rule]", "name"}], ",", 
        RowBox[{"\"\<DegreeResults\>\"", "\[Rule]", "degreeResults"}], ",", 
        RowBox[{"\"\<Best\>\"", "\[Rule]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"degreeResults", "===", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{"Missing", "[", "\"\<NoResult\>\"", "]"}], ",", 
           RowBox[{"Last", "[", "degreeResults", "]"}]}], "]"}]}], ",", 
        RowBox[{"\"\<Gradient\>\"", "\[Rule]", "grad"}], ",", 
        RowBox[{"\"\<Hessian\>\"", "\[Rule]", "hess"}]}], "]"}]}]}], "]"}]}], 
  ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<OptimizerDefinitionInstalled\>\"", "\[Rule]", 
     RowBox[{"TrueQ", "[", 
      RowBox[{
       RowBox[{
       "DownValues", "[", "MomentReproducibilityTools`optimiseDegreeSequence",
         "]"}], "=!=", 
       RowBox[{"{", "}"}]}], "]"}]}], ",", 
    RowBox[{"\"\<CertificateDefinitionInstalled\>\"", "\[Rule]", 
     RowBox[{"TrueQ", "[", 
      RowBox[{
       RowBox[{
       "DownValues", "[", "MomentReproducibilityTools`certifyOptimisation", 
        "]"}], "=!=", 
       RowBox[{"{", "}"}]}], "]"}]}], ",", 
    RowBox[{"\"\<OptimizerContext\>\"", "\[Rule]", 
     RowBox[{
     "Context", "[", "MomentReproducibilityTools`optimiseDegreeSequence", 
      "]"}]}], ",", 
    RowBox[{"\"\<CertificateContext\>\"", "\[Rule]", 
     RowBox[{
     "Context", "[", "MomentReproducibilityTools`certifyOptimisation", 
      "]"}]}]}], "]"}]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-2"},
 CellLabel->"In[2]:=",ExpressionUUID->"071f9cc4-f30c-7545-bdb0-2d1001202ac5"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"optimiseDegreeSequence defined\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"certifyOptimisation defined\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"helper context\"\>", 
    "\[Rule]", "\<\"MomentReproducibilityTools`\"\>"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-2"},
 CellLabel->"Out[2]=",ExpressionUUID->"af0cde93-8470-6847-9b08-b0fa28a89d0b"]
}, Open  ]],

Cell["\<\
The basic regions are written below using Mathematica's ordinary exact \
Integrate command.  The longer calculations later use the same integrals \
after expanding the polynomial and integrating term by term.\
\>", "Text",ExpressionUUID->"2caabc0c-b2e7-3a4e-9ba0-b03e56df979d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "calIRegionIntegral", ",", "calJRegionIntegral", ",", "t1", ",", "t2", ",",
     "t3", ",", "t4", ",", "w", ",", "x", ",", "yy", ",", "z", ",", "u"}], 
   "]"}], ";", 
  RowBox[{
   RowBox[{"calIRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t3"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t3"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t2"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t2"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"calJRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"1", "-", "w"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"1", "-", "yy"}]], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "1"], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "u"}], 
         RowBox[{"\[DifferentialD]", "z"}], 
         RowBox[{"\[DifferentialD]", "yy"}], 
         RowBox[{"\[DifferentialD]", "x"}], 
         RowBox[{"\[DifferentialD]", "w"}]}]}]}]}]}]}]}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\"\<calI-region volume\>\"", "\[Rule]", 
     RowBox[{"calIRegionIntegral", "[", "1", "]"}]}], ",", 
    RowBox[{"\"\<calJ-region volume\>\"", "\[Rule]", 
     RowBox[{"calJRegionIntegral", "[", "1", "]"}]}]}], "}"}]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-3"},
 CellLabel->"In[3]:=",ExpressionUUID->"caca66d0-0af4-e146-9f0f-9aff81a799cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"calI-region volume\"\>", "\[Rule]", 
    FractionBox["1", "6"]}], ",", 
   RowBox[{"\<\"calJ-region volume\"\>", "\[Rule]", 
    FractionBox["1", "4"]}]}], "}"}]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-3"},
 CellLabel->"Out[3]=",ExpressionUUID->"f473853a-076b-8641-a201-8143aa3fe6b6"]
}, Open  ]],

Cell["\<\
The following short check is included so that the coefficient sums used later \
can be compared directly with the underlying integrals over the paper's \
regions.  The check is deliberately small; it is meant to verify the formula \
for the region moments, not to redo the full optimisation.\
\>", "Text",ExpressionUUID->"d35682ac-60fd-e745-af69-fbeda5719585"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`check`*\>\"", "]"}], ";", 
  RowBox[{
   RowBox[{"beta1", "[", 
    RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"p", "!"}], " ", 
     RowBox[{"q", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"beta2", "[", 
    RowBox[{"p_", ",", "q_", ",", "r_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"p", "!"}], " ", 
     RowBox[{"q", "!"}], " ", 
     RowBox[{"r", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "r", "+", "2"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"tFormula", "[", 
    RowBox[{"e1_", ",", "e2_", ",", "e3_", ",", "e4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"r", "=", "0"}], "e2"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"s", "=", "0"}], "e3"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{"e2", ",", "r"}], "]"}], " ", 
         RowBox[{"Binomial", "[", 
          RowBox[{"e3", ",", "s"}], "]"}], " ", 
         RowBox[{"beta1", "[", 
          RowBox[{
           RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ",", 
           RowBox[{
           "r", "+", "e4", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "+", "e4", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], ")"}]}]}]}],
     "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"r", "=", "0"}], "e4"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"s", "=", "0"}], "e1"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Binomial", "[", 
          RowBox[{"e4", ",", "r"}], "]"}], " ", 
         RowBox[{"Binomial", "[", 
          RowBox[{"e1", ",", "s"}], "]"}], " ", 
         RowBox[{"beta1", "[", 
          RowBox[{
           RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ",", 
           RowBox[{
           "e2", "+", "r", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
          "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"e2", "+", "r", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
        ")"}]}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"tDirect", "[", 
    RowBox[{"e1_", ",", "e2_", ",", "e3_", ",", "e4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t3"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t3"}]], 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t1", "-", "t3"}], ")"}], "e1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t2", "-", "t4"}], ")"}], "e2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t1", "-", "t2"}], ")"}], "e3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t3", "-", "t4"}], ")"}], "e4"]}], 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t2"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t2"}]], 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t1", "-", "t3"}], ")"}], "e1"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t2", "-", "t4"}], ")"}], "e2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t1", "-", "t2"}], ")"}], "e3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "t3", "-", "t4"}], ")"}], "e4"]}], 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}]}]}], ";", 
  RowBox[{"tSamples", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], ";", 
  RowBox[{"tRegionCheck", "=", 
   RowBox[{"And", "@@", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"tFormula", "@@", "#1"}], "\[Equal]", 
         RowBox[{"tDirect", "@@", "#1"}]}], "]"}], "&"}], ")"}], "/@", 
     "tSamples"}]}]}], ";", 
  RowBox[{
   RowBox[{"jFormula", "[", 
    RowBox[{
    "ew_", ",", "ex_", ",", "ey_", ",", "ez_", ",", "i_", ",", "j_", ",", 
     "et_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"beta2", "[", 
     RowBox[{"ew", ",", "ex", ",", "i"}], "]"}], " ", 
    RowBox[{"beta2", "[", 
     RowBox[{"ey", ",", "ez", ",", "j"}], "]"}], " ", 
    RowBox[{"beta1", "[", 
     RowBox[{"et", ",", 
      RowBox[{
      "ew", "+", "ex", "+", "i", "+", "ey", "+", "ez", "+", "j", "+", "4"}]}],
      "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"jDirect", "[", 
    RowBox[{
    "ew_", ",", "ex_", ",", "ey_", ",", "ez_", ",", "i_", ",", "j_", ",", 
     "et_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"1", "-", "w"}]], 
       RowBox[{
        RowBox[{
         SuperscriptBox["w", "ew"], " ", 
         SuperscriptBox["x", "ex"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "w", "-", "x"}], ")"}], "i"]}], 
        RowBox[{"\[DifferentialD]", "x"}], 
        RowBox[{"\[DifferentialD]", "w"}]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"1", "-", "yy"}]], 
       RowBox[{
        RowBox[{
         SuperscriptBox["yy", "ey"], " ", 
         SuperscriptBox["z", "ez"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "yy", "-", "z"}], ")"}], "j"]}], 
        RowBox[{"\[DifferentialD]", "z"}], 
        RowBox[{"\[DifferentialD]", "yy"}]}]}]}], ")"}], " ", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      RowBox[{
       SuperscriptBox["tt", "et"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "tt"}], ")"}], 
        RowBox[{
        "ew", "+", "ex", "+", "i", "+", "ey", "+", "ez", "+", "j", "+", 
         "4"}]]}], 
      RowBox[{"\[DifferentialD]", "tt"}]}]}]}]}], ";", 
  RowBox[{"jSamples", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}], "}"}]}], ";", 
  RowBox[{"jRegionCheck", "=", 
   RowBox[{"And", "@@", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"jFormula", "@@", "#1"}], "\[Equal]", 
         RowBox[{"jDirect", "@@", "#1"}]}], "]"}], "&"}], ")"}], "/@", 
     "jSamples"}]}]}], ";", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\"\<two t-region formula\>\"", "\[Rule]", "tRegionCheck"}], ",", 
    RowBox[{"\"\<J-region beta formula\>\"", "\[Rule]", "jRegionCheck"}]}], 
   "}"}]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-4"},
 CellLabel->"In[4]:=",ExpressionUUID->"797b04aa-9e80-484f-b800-957ff689fb2c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"two t-region formula\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"J-region beta formula\"\>", "\[Rule]", "True"}]}], 
  "}"}]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-4"},
 CellLabel->"Out[4]=",ExpressionUUID->"4fb82772-1c11-6c46-9ef9-90d5f36672ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sixth moment of zeta, degree 24", "Section",ExpressionUUID->"45a427c3-c556-3047-8941-d4b92878ff4a"],

Cell["\<\
This is the two-piece Cauchy--Schwarz quotient from the paper: numerator 2 \
calJ10 + 2 calJ11 and denominator 6 calI20 + 8 calI21 + 2 calI22.  The \
polynomial has degree at most 24 and theta=1/4.\
\>", "Text",ExpressionUUID->"55645ce6-3a75-3d44-8c2a-3bda5096ff63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"$HistoryLength", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"calIRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t3"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t3"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t2"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t2"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"calJRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"1", "-", "w"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"1", "-", "yy"}]], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "1"], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "u"}], 
         RowBox[{"\[DifferentialD]", "z"}], 
         RowBox[{"\[DifferentialD]", "yy"}], 
         RowBox[{"\[DifferentialD]", "x"}], 
         RowBox[{"\[DifferentialD]", "w"}]}]}]}]}]}]}]}], ";", 
  RowBox[{"theta", "=", 
   FractionBox["1", "4"]}], ";", 
  RowBox[{"maxDeg", "=", "24"}], ";", 
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}]}], "]"}], "&"}], ")"}], "/@", 
    RowBox[{"Range", "[", "maxDeg", "]"}]}]}], ";", 
  RowBox[{"coefficients", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{"vars", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", "z_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], "maxDeg"], 
     RowBox[{
      RowBox[{"vars", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
      " ", 
      SuperscriptBox["z", "j"]}]}]}]}], ";", 
  RowBox[{"outDir", "=", "\"\<outputs\>\""}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"DirectoryQ", "[", "outDir", "]"}]}], ",", 
    RowBox[{"CreateDirectory", "[", "outDir", "]"}]}], "]"}], ";", 
  RowBox[{"useCache", "=", "False"}], ";", 
  RowBox[{"progressFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"outDir", ",", "\"\<sixth_moment_degree24_progress.txt\>\""}], 
     "}"}], "]"}]}], ";", 
  RowBox[{"log", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"say", "[", "x__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "s", "}"}], ",", 
     RowBox[{
      RowBox[{"s", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ToString", "/@", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], ";", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"log", ",", "s"}], "]"}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{"progressFile", ",", 
        RowBox[{"StringRiffle", "[", 
         RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}]}], "]"}], ";", 
      RowBox[{"Print", "[", "x", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Mathematica version: \>\"", ",", "$VersionNumber"}], "]"}], 
  ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<theta = \>\"", ",", "theta"}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<degree = \>\"", ",", "maxDeg"}], "]"}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting calJ10 = mathcal J_{1,0}(0)...\>\"", "]"}], ";", 
  RowBox[{"calJ10Time", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"u12", "=", 
       RowBox[{"1", "-", "x1", "-", "x2"}]}], ";", 
      RowBox[{"u34", "=", 
       RowBox[{"1", "-", "x3", "-", "x4"}]}], ";", 
      RowBox[{"A", "=", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"x1", "+", "x3"}], "4"]}]}], ";", 
      RowBox[{"B", "=", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"x2", "+", "x4"}], "4"]}]}], ";", 
      RowBox[{"c1", "=", 
       FractionBox[
        RowBox[{"x1", "-", "x2"}], "4"]}], ";", 
      RowBox[{"c2", "=", 
       FractionBox[
        RowBox[{"x3", "-", "x4"}], "4"]}], ";", 
      RowBox[{"Tpref", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"A", " ", "B", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["A", "2"], "3"], "-", 
           FractionBox[
            RowBox[{"A", " ", "B"}], "2"], "+", 
           FractionBox[
            SuperscriptBox["B", "2"], "3"], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"c1", "+", "c2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"A", "-", "B"}], ")"}]}], "+", 
           RowBox[{"c1", " ", "c2"}]}], ")"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"calJ10Moment1", "[", 
        RowBox[{
         RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"i", "!"}], " ", 
         RowBox[{"j", "!"}], " ", 
         RowBox[{"k", "!"}], " ", 
         RowBox[{"l", "!"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "+", "j", "+", "1"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "l", "+", "2"}], ")"}], "!"}], " ", 
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}]}]]}], 
      ";", 
      RowBox[{
       RowBox[{"calJ10Moment2", "[", 
        RowBox[{
         RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"i", "!"}], " ", 
         RowBox[{"j", "!"}], " ", 
         RowBox[{"k", "!"}], " ", 
         RowBox[{"l", "!"}]}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "+", "j", "+", "2"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k", "+", "l", "+", "1"}], ")"}], "!"}], " ", 
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}]}]]}], 
      ";", 
      RowBox[{
       RowBox[{"monomialXIntegral", "[", 
        RowBox[{
         RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"j_Integer", "?", "NonNegative"}], ",", "u_", ",", "v_", ",",
          "m_"}], "]"}], ":=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"a", "=", "0"}], "i"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"b", "=", "0"}], "j"], 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"a", "+", "b"}]], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{"i", ",", "a"}], "]"}], " ", 
            RowBox[{"Binomial", "[", 
             RowBox[{"j", ",", "b"}], "]"}], " ", 
            SuperscriptBox["u", 
             RowBox[{"i", "-", "a"}]], " ", 
            SuperscriptBox["v", 
             RowBox[{"j", "-", "b"}]], " ", 
            SuperscriptBox["m", 
             RowBox[{"a", "+", "b", "+", "1"}]]}], 
           RowBox[{"a", "+", "b", "+", "1"}]]}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"calJ10Kernel", "[", 
        RowBox[{
         RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"j_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "polynomial1", ",", "polynomial2", ",", "rules1", ",", "rules2"}], 
          "}"}], ",", 
         RowBox[{
          RowBox[{"polynomial1", "=", 
           RowBox[{"Expand", "[", 
            RowBox[{"Tpref", " ", 
             RowBox[{"monomialXIntegral", "[", 
              RowBox[{"i", ",", "j", ",", "u12", ",", "u34", ",", "u12"}], 
              "]"}]}], "]"}]}], ";", 
          RowBox[{"polynomial2", "=", 
           RowBox[{"Expand", "[", 
            RowBox[{"Tpref", " ", 
             RowBox[{"monomialXIntegral", "[", 
              RowBox[{"i", ",", "j", ",", "u12", ",", "u34", ",", "u34"}], 
              "]"}]}], "]"}]}], ";", 
          RowBox[{"rules1", "=", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{"polynomial1", ",", 
             RowBox[{"{", 
              RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], 
            "]"}]}], ";", 
          RowBox[{"rules2", "=", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{"polynomial2", ",", 
             RowBox[{"{", 
              RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], 
            "]"}]}], ";", 
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Last", "[", "#1", "]"}], " ", 
                 RowBox[{"calJ10Moment1", "@@", 
                  RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
              "rules1"}], "]"}], "+", 
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Last", "[", "#1", "]"}], " ", 
                 RowBox[{"calJ10Moment2", "@@", 
                  RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
              "rules2"}], "]"}]}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"parallelKernelCount", "=", 
       RowBox[{"Min", "[", 
        RowBox[{"8", ",", "$ProcessorCount"}], "]"}]}], ";", 
      RowBox[{"LaunchKernels", "[", "parallelKernelCount", "]"}], ";", 
      RowBox[{"DistributeDefinitions", "[", 
       RowBox[{
       "Tpref", ",", "u12", ",", "u34", ",", "calJ10Moment1", ",", 
        "calJ10Moment2", ",", "monomialXIntegral", ",", "calJ10Kernel"}], 
       "]"}], ";", 
      RowBox[{"calJ10MatrixUnscaled", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"rowTime", "=", 
           RowBox[{
            RowBox[{"AbsoluteTiming", "[", 
             RowBox[{"row", "=", 
              RowBox[{"ParallelTable", "[", 
               RowBox[{
                RowBox[{"calJ10Kernel", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "0", ",", "maxDeg"}], "}"}], ",", 
                RowBox[{"Method", "\[Rule]", "\"\<CoarsestGrained\>\""}]}], 
               "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ";", 
          RowBox[{"say", "[", 
           RowBox[{
           "\"\<  calJ10 matrix row \>\"", ",", "i", ",", "\"\</\>\"", ",", 
            "maxDeg", ",", "\"\< done in seconds: \>\"", ",", "rowTime"}], 
           "]"}], ";", "row"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"CloseKernels", "[", "]"}], ";", 
      RowBox[{"calJ10Matrix", "=", 
       FractionBox[
        RowBox[{
         SuperscriptBox["theta", "5"], " ", "calJ10MatrixUnscaled"}], "2"]}], 
      ";", 
      RowBox[{"calJ10", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"coefficients", ".", "calJ10Matrix", ".", "coefficients"}], 
        "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calJ10 done in seconds: \>\"", ",", "calJ10Time"}], "]"}], 
  ";", 
  RowBox[{
  "say", "[", "\"\<Starting calJ11 = mathcal J_{1,1}(0)...\>\"", "]"}], ";", 
  RowBox[{"calJ11Time", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{
       "X", ",", "Y", ",", "Z", ",", "eps", ",", "al", ",", "be", ",", "ga", 
        ",", "de", ",", "Lt", ",", "Ly", ",", "T", ",", "y1"}], "]"}], ";", 
      RowBox[{
       RowBox[{"simplexMoment12", "[", 
        RowBox[{
         RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"k_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"i", "!"}], " ", 
         RowBox[{"j", "!"}], " ", 
         RowBox[{"k", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "k", "+", "3"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"simplexInt12", "[", "poly_", "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "rules", "}"}], ",", 
         RowBox[{
          RowBox[{"rules", "=", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{"Expand", "[", "poly", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"Expand", "[", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Last", "[", "#1", "]"}], " ", 
                RowBox[{"simplexMoment12", "@@", 
                 RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
             "rules"}], "]"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Iser12", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"n", "=", "0"}], "3"], 
        FractionBox[
         RowBox[{
          SuperscriptBox["eps", "n"], " ", 
          SuperscriptBox["Ly", "n"], " ", 
          RowBox[{"simplexInt12", "[", 
           RowBox[{
            RowBox[{"P", "[", 
             RowBox[{"1", "-", "X", "-", "Y", "-", "Z"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "a"}], " ", "X"}], "-", 
               RowBox[{"b", " ", "Y"}], "+", 
               RowBox[{"c", " ", "Z"}]}], ")"}], "n"]}], "]"}]}], 
         RowBox[{"n", "!"}]]}]}], ";", 
      RowBox[{
       RowBox[{"fser12", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "eps"}], " ", "c", " ", "Lt"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Iser12", "[", 
           RowBox[{"a", ",", "b", ",", "c"}], "]"}], "2"]}], 
        RowBox[{
         SuperscriptBox["eps", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", "b"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "-", "c"}], ")"}]}]]}], ";", 
      RowBox[{"gser12", "=", 
       RowBox[{
        RowBox[{"fser12", "[", 
         RowBox[{"al", ",", "be", ",", "ga", ",", "de"}], "]"}], "+", 
        RowBox[{"fser12", "[", 
         RowBox[{"al", ",", "be", ",", "de", ",", "ga"}], "]"}], "+", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "eps"}], " ", 
           RowBox[{"(", 
            RowBox[{"al", "+", "de"}], ")"}], " ", "Lt"}], "]"}], " ", 
         RowBox[{"fser12", "[", 
          RowBox[{
           RowBox[{"-", "de"}], ",", "be", ",", "ga", ",", 
           RowBox[{"-", "al"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "eps"}], " ", 
           RowBox[{"(", 
            RowBox[{"be", "+", "de"}], ")"}], " ", "Lt"}], "]"}], " ", 
         RowBox[{"fser12", "[", 
          RowBox[{"al", ",", 
           RowBox[{"-", "de"}], ",", "ga", ",", 
           RowBox[{"-", "be"}]}], "]"}]}]}]}], ";", 
      RowBox[{"coeff12", "=", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{"gser12", ",", 
            RowBox[{"{", 
             RowBox[{"eps", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
         "eps", ",", "0"}], "]"}]}], ";", 
      RowBox[{"lim12", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          UnderscriptBox["\[Limit]", 
           RowBox[{"al", "\[Rule]", "0"}]], 
          RowBox[{"(", 
           RowBox[{
            UnderscriptBox["\[Limit]", 
             RowBox[{"be", "\[Rule]", "al"}]], 
            RowBox[{"(", 
             RowBox[{"coeff12", "/.", "\[VeryThinSpace]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"ga", "\[Rule]", "al"}], ",", 
                RowBox[{"de", "\[Rule]", "be"}]}], "}"}]}], ")"}]}], ")"}]}], 
         ",", 
         RowBox[{"Lt", ">", "0"}]}], "]"}]}], ";", 
      RowBox[{"calJ11", "=", 
       RowBox[{"FullSimplify", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["theta", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"lim12", "/.", "\[VeryThinSpace]", 
            RowBox[{"Ly", "\[Rule]", 
             RowBox[{"theta", " ", "Lt"}]}]}], ")"}]}], 
         SuperscriptBox["Lt", "3"]], "]"}]}], ";", 
      RowBox[{"c12", "=", 
       RowBox[{"Prepend", "[", 
        RowBox[{"vars", ",", "1"}], "]"}]}], ";", 
      RowBox[{"A12", "=", 
       RowBox[{"840", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], "maxDeg"], 
         FractionBox[
          RowBox[{"c12", "\[LeftDoubleBracket]", 
           RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"j", "+", "3"}], ",", "3"}], "]"}]]}]}]}], ";", 
      RowBox[{"B12", "=", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "0"}], "maxDeg"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], "maxDeg"], 
         FractionBox[
          RowBox[{"727650", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "i", "+", "j"}], ")"}], " ", 
           RowBox[{"c12", "\[LeftDoubleBracket]", 
            RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
           RowBox[{"c12", "\[LeftDoubleBracket]", 
            RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}]}], 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"i", "+", "4"}], ",", "4"}], "]"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j", "+", "4"}], ",", "4"}], "]"}]}]]}]}]}], ";", 
      RowBox[{"C12", "=", 
       RowBox[{"6930", " ", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "0"}], "maxDeg"], 
         FractionBox[
          RowBox[{"c12", "\[LeftDoubleBracket]", 
           RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"j", "+", "4"}], ",", "4"}], "]"}]]}]}]}], ";", 
      RowBox[{"calJ11closed", "=", 
       RowBox[{"Expand", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["theta", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"363", " ", 
             SuperscriptBox["A12", "2"]}], "-", 
            RowBox[{"66", " ", "theta", " ", "B12"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["theta", "2"], " ", 
             SuperscriptBox["C12", "2"]}]}], ")"}]}], "55324684800"], "]"}]}],
       ";", 
      RowBox[{"calJ11ClosedCheck", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"calJ11", "\[Equal]", "calJ11closed"}], "]"}]}], ";", 
      RowBox[{"calJ11AVector", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         FractionBox["840", 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"j", "+", "3"}], ",", "3"}], "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"calJ11BMatrix", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"727650", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", "i", "+", "j"}], ")"}]}], 
          RowBox[{
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"i", "+", "4"}], ",", "4"}], "]"}], " ", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"j", "+", "4"}], ",", "4"}], "]"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "maxDeg"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"calJ11CVector", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         FractionBox["6930", 
          RowBox[{"Binomial", "[", 
           RowBox[{
            RowBox[{"j", "+", "4"}], ",", "4"}], "]"}]], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"calJ11Matrix", "=", 
       RowBox[{
        FractionBox["1", "55324684800"], 
        RowBox[{
         SuperscriptBox["theta", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"363", " ", 
            RowBox[{"Outer", "[", 
             RowBox[{"Times", ",", "calJ11AVector", ",", "calJ11AVector"}], 
             "]"}]}], "-", 
           RowBox[{"66", " ", "theta", " ", "calJ11BMatrix"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["theta", "2"], " ", 
            RowBox[{"Outer", "[", 
             RowBox[{"Times", ",", "calJ11CVector", ",", "calJ11CVector"}], 
             "]"}]}]}], ")"}]}]}]}], ";", 
      RowBox[{"calJ11MatrixCheck", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"calJ11", "\[Equal]", 
         RowBox[{"Expand", "[", 
          RowBox[{"coefficients", ".", "calJ11Matrix", ".", "coefficients"}], 
          "]"}]}], "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calJ11 done in seconds: \>\"", ",", "calJ11Time"}], "]"}], 
  ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<calJ11 direct-limit closed-form check: \>\"", ",", 
    "calJ11ClosedCheck"}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<calJ11 matrix reconstruction check: \>\"", ",", "calJ11MatrixCheck"}],
    "]"}], ";", 
  RowBox[{
   RowBox[{"quarticPolynomialFromTensor", "[", 
    RowBox[{"tensor_", ",", "polynomialVariables_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"dimension", ",", "grouped"}], "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{"Length", "[", "polynomialVariables", "]"}]}], ";", 
      RowBox[{"grouped", "=", 
       RowBox[{"Merge", "[", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Sort", "[", 
              RowBox[{"{", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], 
             "\[Rule]", 
             RowBox[{"tensor", "\[LeftDoubleBracket]", 
              RowBox[{"i", ",", "j", ",", "k", ",", "l"}], 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "dimension"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "dimension"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "dimension"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "dimension"}], "}"}]}], "]"}], "]"}], ",", 
         "Total"}], "]"}]}], ";", 
      RowBox[{"Expand", "[", 
       RowBox[{"Total", "[", 
        RowBox[{"KeyValueMap", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"#2", " ", 
            RowBox[{"Times", "@@", 
             RowBox[{
             "polynomialVariables", "\[LeftDoubleBracket]", "#1", 
              "\[RightDoubleBracket]"}]}]}], "&"}], ",", "grouped"}], "]"}], 
        "]"}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"modeTransform4", "[", 
    RowBox[{"tensor_", ",", "transformation_", ",", "mode_Integer"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "dimension", ",", "desiredOrder", ",", "toFrontPermutation", ",", 
       "transformed"}], "}"}], ",", 
     RowBox[{
      RowBox[{"dimension", "=", 
       RowBox[{"Length", "[", "transformation", "]"}]}], ";", 
      RowBox[{"desiredOrder", "=", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "mode", "}"}], ",", 
         RowBox[{"DeleteCases", "[", 
          RowBox[{
           RowBox[{"Range", "[", "4", "]"}], ",", "mode"}], "]"}]}], "]"}]}], 
      ";", 
      RowBox[{"toFrontPermutation", "=", 
       RowBox[{"Ordering", "[", "desiredOrder", "]"}]}], ";", 
      RowBox[{"transformed", "=", 
       RowBox[{"ArrayReshape", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "transformation", "]"}], ".", 
          RowBox[{"ArrayReshape", "[", 
           RowBox[{
            RowBox[{"TensorTranspose", "[", 
             RowBox[{"tensor", ",", "toFrontPermutation"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"dimension", ",", 
              SuperscriptBox["dimension", "3"]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"ConstantArray", "[", 
          RowBox[{"dimension", ",", "4"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"TensorTranspose", "[", 
       RowBox[{"transformed", ",", "desiredOrder"}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting calI20 = mathcal I_{2,0}(0)...\>\"", "]"}], ";", 
  RowBox[{"calI20Time", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{
       "Q", ",", "S", ",", "F", ",", "t1", ",", "t2", ",", "t3", ",", "t4"}], 
       "]"}], ";", 
      RowBox[{
       RowBox[{"Q", "[", "x_", "]"}], ":=", 
       RowBox[{"x", "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "1"}], "maxDeg"], 
         FractionBox[
          RowBox[{
           RowBox[{
           "vars", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           " ", 
           SuperscriptBox["x", 
            RowBox[{"j", "+", "1"}]]}], 
          RowBox[{"j", "+", "1"}]]}]}]}], ";", 
      RowBox[{
       RowBox[{"S", "[", "x_", "]"}], ":=", 
       RowBox[{
        FractionBox[
         SuperscriptBox["x", "2"], "2"], "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "1"}], "maxDeg"], 
         FractionBox[
          RowBox[{
           RowBox[{
           "vars", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           " ", 
           SuperscriptBox["x", 
            RowBox[{"j", "+", "2"}]]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"j", "+", "2"}], ")"}]}]]}]}]}], ";", 
      RowBox[{
       RowBox[{"calI20Moment1", "[", 
        RowBox[{
         RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"j", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
          "!"}]}]]}], ";", 
      RowBox[{
       RowBox[{"calI20Moment2", "[", 
        RowBox[{
         RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
          "!"}]}]]}], ";", 
      RowBox[{
       RowBox[{"betaInt", "[", 
        RowBox[{
         RowBox[{"p_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"q_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"p", "!"}], " ", 
         RowBox[{"q", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"calI20LinearFormIntegral", "[", 
        RowBox[{
         RowBox[{"e1_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"e2_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"e3_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"e4_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       RowBox[{
        RowBox[{"calI20LinearFormIntegral", "[", 
         RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4"}], "]"}], "=", 
        RowBox[{
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"r", "=", "0"}], "e2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"s", "=", "0"}], "e3"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{"e2", ",", "r"}], "]"}], " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{"e3", ",", "s"}], "]"}], " ", 
              RowBox[{"betaInt", "[", 
               RowBox[{
                RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ",", 
                RowBox[{
                "r", "+", "e4", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
               "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "+", "e4", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
             ")"}]}]}]}], "+", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"r", "=", "0"}], "e4"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"s", "=", "0"}], "e1"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Binomial", "[", 
               RowBox[{"e4", ",", "r"}], "]"}], " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{"e1", ",", "s"}], "]"}], " ", 
              RowBox[{"betaInt", "[", 
               RowBox[{
                RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ",", 
                RowBox[{
                "e2", "+", "r", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
               "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"e2", "+", "r", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
             ")"}]}]}]}]}]}]}], ";", 
      RowBox[{"l1", "=", 
       RowBox[{"1", "-", "t1", "-", "t3"}]}], ";", 
      RowBox[{"l2", "=", 
       RowBox[{"1", "-", "t2", "-", "t4"}]}], ";", 
      RowBox[{"l3", "=", 
       RowBox[{"1", "-", "t1", "-", "t2"}]}], ";", 
      RowBox[{"l4", "=", 
       RowBox[{"1", "-", "t3", "-", "t4"}]}], ";", 
      RowBox[{
       RowBox[{"calI20CheckIntegral", "[", 
        RowBox[{"e1_", ",", "e2_", ",", "e3_", ",", "e4_"}], "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "rr", "}"}], ",", 
         RowBox[{
          RowBox[{"rr", "=", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{"Expand", "[", 
              RowBox[{
               SuperscriptBox["l1", "e1"], " ", 
               SuperscriptBox["l2", "e2"], " ", 
               SuperscriptBox["l3", "e3"], " ", 
               SuperscriptBox["l4", "e4"]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], 
            "]"}]}], ";", 
          RowBox[{"Expand", "[", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Last", "[", "#1", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"calI20Moment1", "@@", 
                   RowBox[{"First", "[", "#1", "]"}]}], "+", 
                  RowBox[{"calI20Moment2", "@@", 
                   RowBox[{"First", "[", "#1", "]"}]}]}], ")"}]}], "&"}], 
              ")"}], "/@", "rr"}], "]"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"calI20PowerCheck", "=", 
       RowBox[{"And", "@@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{"calI20LinearFormIntegral", "[", 
              RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4"}], "]"}], 
             "\[Equal]", 
             RowBox[{"calI20CheckIntegral", "[", 
              RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4"}], "]"}]}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"e1", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e2", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e3", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e4", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]}], 
      ";", 
      RowBox[{
       RowBox[{"calI20Coeff", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        FractionBox[
         RowBox[{"calI20LinearFormIntegral", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", 
           RowBox[{"j", "+", "1"}], ",", 
           RowBox[{"k", "+", "1"}], ",", 
           RowBox[{"l", "+", "1"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"j", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"k", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}]], "-", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"calI20LinearFormIntegral", "[", 
             RowBox[{
              RowBox[{"i", "+", "2"}], ",", 
              RowBox[{"j", "+", "1"}], ",", 
              RowBox[{"k", "+", "1"}], ",", 
              RowBox[{"l", "+", "1"}]}], "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"i", "+", "2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"calI20LinearFormIntegral", "[", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"j", "+", "2"}], ",", 
              RowBox[{"k", "+", "1"}], ",", 
              RowBox[{"l", "+", "1"}]}], "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"calI20LinearFormIntegral", "[", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"j", "+", "1"}], ",", 
              RowBox[{"k", "+", "2"}], ",", 
              RowBox[{"l", "+", "1"}]}], "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", "2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{"calI20LinearFormIntegral", "[", 
             RowBox[{
              RowBox[{"i", "+", "1"}], ",", 
              RowBox[{"j", "+", "1"}], ",", 
              RowBox[{"k", "+", "1"}], ",", 
              RowBox[{"l", "+", "2"}]}], "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"j", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"k", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "2"}], ")"}]}]]}], ")"}]}]}]}], ";", 
      RowBox[{"LaunchKernels", "[", "parallelKernelCount", "]"}], ";", 
      RowBox[{"DistributeDefinitions", "[", 
       RowBox[{
       "betaInt", ",", "calI20LinearFormIntegral", ",", "calI20Coeff"}], 
       "]"}], ";", 
      RowBox[{"calI20TensorUnscaled", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"rowTime", "=", 
           RowBox[{
            RowBox[{"AbsoluteTiming", "[", 
             RowBox[{"row", "=", 
              RowBox[{"ParallelTable", "[", 
               RowBox[{
                RowBox[{"calI20Coeff", "[", 
                 RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "0", ",", "maxDeg"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", "0", ",", "maxDeg"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"l", ",", "0", ",", "maxDeg"}], "}"}], ",", 
                RowBox[{"Method", "\[Rule]", "\"\<CoarsestGrained\>\""}]}], 
               "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ";", 
          RowBox[{"say", "[", 
           RowBox[{
           "\"\<  calI20 tensor slice \>\"", ",", "i", ",", "\"\</\>\"", ",", 
            "maxDeg", ",", "\"\< done in seconds: \>\"", ",", "rowTime"}], 
           "]"}], ";", "row"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"CloseKernels", "[", "]"}], ";", 
      RowBox[{"calI20Tensor", "=", 
       RowBox[{
        SuperscriptBox["theta", "8"], " ", "calI20TensorUnscaled"}]}], ";", 
      RowBox[{"calI20", "=", 
       RowBox[{"quarticPolynomialFromTensor", "[", 
        RowBox[{"calI20Tensor", ",", "coefficients"}], "]"}]}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calI20 done in seconds: \>\"", ",", "calI20Time"}], "]"}], 
  ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<calI20 linear-form check for exponents 0..2: \>\"", ",", 
    "calI20PowerCheck"}], "]"}], ";", 
  RowBox[{"calI22", "=", "0"}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting calI21 = mathcal I_{2,1}(0)...\>\"", "]"}], ";", 
  RowBox[{"calI21Time", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{"t1", ",", "t2", ",", "t3"}], "]"}], ";", 
      RowBox[{
       RowBox[{"calI21Moment", "[", 
        RowBox[{
         RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"k_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"i", "!"}], " ", 
         RowBox[{"j", "!"}], " ", 
         RowBox[{"k", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "+", "j", "+", "k", "+", "3"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"calI21LinearIntegral", "[", 
        RowBox[{
         RowBox[{"e0_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"e1_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"e2_Integer", "?", "NonNegative"}], ",", 
         RowBox[{"e3_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
       RowBox[{
        RowBox[{"calI21LinearIntegral", "[", 
         RowBox[{"e0", ",", "e1", ",", "e2", ",", "e3"}], "]"}], "=", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "0"}], "e1"], 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "0"}], "e2"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", "0"}], "e3"], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"i", "+", "j", "+", "k"}]], " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{"e1", ",", "i"}], "]"}], " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{"e2", ",", "j"}], "]"}], " ", 
              RowBox[{"Binomial", "[", 
               RowBox[{"e3", ",", "k"}], "]"}], " ", 
              RowBox[{"i", "!"}], " ", 
              RowBox[{"j", "!"}], " ", 
              RowBox[{"k", "!"}], " ", 
              RowBox[{"e0", "!"}]}], ")"}], "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"i", "+", "j", "+", "k", "+", "e0", "+", "3"}], ")"}], 
             "!"}]}]}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"calI21CheckIntegral", "[", 
        RowBox[{"e0_", ",", "e1_", ",", "e2_", ",", "e3_"}], "]"}], ":=", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "rr", "}"}], ",", 
         RowBox[{
          RowBox[{"rr", "=", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{
             RowBox[{"Expand", "[", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}], "e0"],
                " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t1"}], ")"}], "e1"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t2"}], ")"}], "e2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "t3"}], ")"}], "e3"]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}]}], "]"}]}], ";", 
          RowBox[{"Expand", "[", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Last", "[", "#1", "]"}], " ", 
                RowBox[{"calI21Moment", "@@", 
                 RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
             "rr"}], "]"}], "]"}]}]}], "]"}]}], ";", 
      RowBox[{"calI21PowerCheck", "=", 
       RowBox[{"And", "@@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"FullSimplify", "[", 
            RowBox[{
             RowBox[{"calI21LinearIntegral", "[", 
              RowBox[{"e0", ",", "e1", ",", "e2", ",", "e3"}], "]"}], 
             "\[Equal]", 
             RowBox[{"calI21CheckIntegral", "[", 
              RowBox[{"e0", ",", "e1", ",", "e2", ",", "e3"}], "]"}]}], "]"}],
            ",", 
           RowBox[{"{", 
            RowBox[{"e0", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e1", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e2", ",", "0", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"e3", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]}], 
      ";", 
      RowBox[{
       RowBox[{"calI21Coeff", "[", 
        RowBox[{"p_", ",", "q_", ",", "r_", ",", "s_"}], "]"}], ":=", 
       FractionBox[
        RowBox[{"calI21LinearIntegral", "[", 
         RowBox[{"p", ",", 
          RowBox[{"q", "+", "2"}], ",", 
          RowBox[{"r", "+", "2"}], ",", 
          RowBox[{"s", "+", "2"}]}], "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q", "+", "2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", "2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s", "+", "2"}], ")"}]}]]}], ";", 
      RowBox[{"LaunchKernels", "[", "parallelKernelCount", "]"}], ";", 
      RowBox[{"DistributeDefinitions", "[", 
       RowBox[{"calI21LinearIntegral", ",", "calI21Coeff"}], "]"}], ";", 
      RowBox[{"calI21TensorUnscaled", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"rowTime", "=", 
           RowBox[{
            RowBox[{"AbsoluteTiming", "[", 
             RowBox[{"row", "=", 
              RowBox[{"ParallelTable", "[", 
               RowBox[{
                RowBox[{"calI21Coeff", "[", 
                 RowBox[{"p", ",", "q", ",", "r", ",", "s"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"q", ",", "0", ",", "maxDeg"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "0", ",", "maxDeg"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"s", ",", "0", ",", "maxDeg"}], "}"}], ",", 
                RowBox[{"Method", "\[Rule]", "\"\<CoarsestGrained\>\""}]}], 
               "]"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ";", 
          RowBox[{"say", "[", 
           RowBox[{
           "\"\<  calI21 tensor slice \>\"", ",", "p", ",", "\"\</\>\"", ",", 
            "maxDeg", ",", "\"\< done in seconds: \>\"", ",", "rowTime"}], 
           "]"}], ";", "row"}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"CloseKernels", "[", "]"}], ";", 
      RowBox[{"calI21Tensor", "=", 
       RowBox[{
        SuperscriptBox["theta", "9"], " ", "calI21TensorUnscaled"}]}], ";", 
      RowBox[{"calI21", "=", 
       RowBox[{"quarticPolynomialFromTensor", "[", 
        RowBox[{"calI21Tensor", ",", "coefficients"}], "]"}]}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calI21 done in seconds: \>\"", ",", "calI21Time"}], "]"}], 
  ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<calI21 linear-form check for exponents 0..2: \>\"", ",", 
    "calI21PowerCheck"}], "]"}], ";", 
  RowBox[{"num", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"2", " ", "calJ10"}], "+", 
     RowBox[{"2", " ", "calJ11"}]}], "]"}]}], ";", 
  RowBox[{"den", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"6", " ", "calI20"}], "+", 
     RowBox[{"2", " ", "calI22"}], "+", 
     RowBox[{"8", " ", "calI21"}]}], "]"}]}], ";", 
  RowBox[{"quotient", "=", 
   FractionBox[
    SuperscriptBox["num", "2"], "den"]}], ";", 
  RowBox[{"boundConstant", "=", 
   RowBox[{
    RowBox[{"9", "!"}], " ", "quotient"}]}], ";", 
  RowBox[{"optVars", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<b\>\"", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}]}], "]"}], "&"}], ")"}], "/@", 
    RowBox[{"Range", "[", "maxDeg", "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"shiftedLegendreIncrement", "[", 
    RowBox[{"j_Integer", ",", "zz_"}], "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"LegendreP", "[", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"2", " ", "zz"}], "-", "1"}]}], "]"}], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "j"]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"conditionedPolynomial", "[", 
    RowBox[{"zz_", ",", "d_Integer"}], "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"j", "=", "1"}], "d"], 
     RowBox[{
      RowBox[{
      "optVars", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], " ", 
      RowBox[{"shiftedLegendreIncrement", "[", 
       RowBox[{"j", ",", "zz"}], "]"}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"monomialRules", "[", "d_Integer", "]"}], ":=", 
   RowBox[{"Thread", "[", 
    RowBox[{"vars", "\[Rule]", 
     RowBox[{"Rest", "[", 
      RowBox[{"PadRight", "[", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"conditionedPolynomial", "[", 
           RowBox[{"z", ",", "d"}], "]"}], ",", "z"}], "]"}], ",", 
        RowBox[{"maxDeg", "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"basisPolynomials", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"shiftedLegendreIncrement", "[", 
        RowBox[{"j", ",", "z"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "maxDeg"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";", 
  RowBox[{"coefficientTransformation", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"PadRight", "[", 
        RowBox[{
         RowBox[{"CoefficientList", "[", 
          RowBox[{"#1", ",", "z"}], "]"}], ",", 
         RowBox[{"maxDeg", "+", "1"}]}], "]"}], "&"}], ")"}], "/@", 
     "basisPolynomials"}], "]"}]}], ";", 
  RowBox[{"parameterVector", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{"optVars", ",", "1"}], "]"}]}], ";", 
  RowBox[{"numMatrix", "=", 
   RowBox[{
    RowBox[{"2", " ", "calJ10Matrix"}], "+", 
    RowBox[{"2", " ", "calJ11Matrix"}]}]}], ";", 
  RowBox[{"denTensor", "=", 
   RowBox[{
    RowBox[{"6", " ", "calI20Tensor"}], "+", 
    RowBox[{"8", " ", "calI21Tensor"}]}]}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Transforming exact moment tensors to shifted-Legendre \
coordinates...\>\"", "]"}], ";", 
  RowBox[{"tensorTransformTime", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"transformedNumMatrix", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", "coefficientTransformation", "]"}], ".", 
        "numMatrix", ".", "coefficientTransformation"}]}], ";", 
      RowBox[{"transformedDenTensor", "=", 
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"modeTransform4", "[", 
           RowBox[{"#1", ",", "coefficientTransformation", ",", "#2"}], "]"}],
           "&"}], ",", "denTensor", ",", 
         RowBox[{"Range", "[", "4", "]"}]}], "]"}]}], ";", 
      RowBox[{"conditionedNumerator", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
        "parameterVector", ".", "transformedNumMatrix", ".", 
         "parameterVector"}], "]"}]}], ";", 
      RowBox[{"conditionedDenominator", "=", 
       RowBox[{"quarticPolynomialFromTensor", "[", 
        RowBox[{"transformedDenTensor", ",", "parameterVector"}], "]"}]}], 
      ";", 
      RowBox[{"conditionedFullQuotient", "=", 
       FractionBox[
        SuperscriptBox["conditionedNumerator", "2"], 
        "conditionedDenominator"]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<Tensor coordinate transform done in seconds: \>\"", ",", 
    "tensorTransformTime"}], "]"}], ";", 
  RowBox[{"tensorSampleRules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Thread", "[", 
      RowBox[{"optVars", "\[Rule]", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", "maxDeg"}], "]"}]}], "]"}], ",", 
     RowBox[{"Thread", "[", 
      RowBox[{"optVars", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "j"], 
          RowBox[{"j", "+", "3"}]], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "maxDeg"}], "}"}]}], "]"}]}], "]"}], 
     ",", 
     RowBox[{"Thread", "[", 
      RowBox[{"optVars", "\[Rule]", 
       RowBox[{"Table", "[", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"j", "+", "1"}]], 
          RowBox[{
           RowBox[{"2", " ", "j"}], "+", "5"}]], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "maxDeg"}], "}"}]}], "]"}]}], "]"}]}], 
    "}"}]}], ";", 
  RowBox[{"tensorTransformChecks", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<Numerator\>\"", "\[Rule]", 
      RowBox[{"And", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"samplePolynomial", "=", 
           RowBox[{
            RowBox[{"conditionedPolynomial", "[", 
             RowBox[{"z", ",", "maxDeg"}], "]"}], "/.", "\[VeryThinSpace]", 
            "sampleRules"}]}], ";", 
          RowBox[{"sampleMonomialRules", "=", 
           RowBox[{"Thread", "[", 
            RowBox[{"vars", "\[Rule]", 
             RowBox[{"Rest", "[", 
              RowBox[{"PadRight", "[", 
               RowBox[{
                RowBox[{"CoefficientList", "[", 
                 RowBox[{"samplePolynomial", ",", "z"}], "]"}], ",", 
                RowBox[{"maxDeg", "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
          RowBox[{
           RowBox[{"Together", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
              "conditionedNumerator", "/.", "\[VeryThinSpace]", 
               "sampleRules"}], ")"}], "-", 
             RowBox[{"(", 
              RowBox[{
              "num", "/.", "\[VeryThinSpace]", "sampleMonomialRules"}], 
              ")"}]}], "]"}], "===", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"sampleRules", ",", "tensorSampleRules"}], "}"}]}], 
        "]"}]}]}], ",", 
     RowBox[{"\"\<Denominator\>\"", "\[Rule]", 
      RowBox[{"And", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"samplePolynomial", "=", 
           RowBox[{
            RowBox[{"conditionedPolynomial", "[", 
             RowBox[{"z", ",", "maxDeg"}], "]"}], "/.", "\[VeryThinSpace]", 
            "sampleRules"}]}], ";", 
          RowBox[{"sampleMonomialRules", "=", 
           RowBox[{"Thread", "[", 
            RowBox[{"vars", "\[Rule]", 
             RowBox[{"Rest", "[", 
              RowBox[{"PadRight", "[", 
               RowBox[{
                RowBox[{"CoefficientList", "[", 
                 RowBox[{"samplePolynomial", ",", "z"}], "]"}], ",", 
                RowBox[{"maxDeg", "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
          RowBox[{
           RowBox[{"Together", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
              "conditionedDenominator", "/.", "\[VeryThinSpace]", 
               "sampleRules"}], ")"}], "-", 
             RowBox[{"(", 
              RowBox[{
              "den", "/.", "\[VeryThinSpace]", "sampleMonomialRules"}], 
              ")"}]}], "]"}], "===", "0"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"sampleRules", ",", "tensorSampleRules"}], "}"}]}], 
        "]"}]}]}]}], "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<Exact tensor-coordinate sample checks: \>\"", ",", 
    "tensorTransformChecks"}], "]"}], ";", 
  RowBox[{"tensorArtifactPath", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "outDir", ",", "\"\<sixth_moment_degree24_exact_tensors.wxf\>\""}], 
     "}"}], "]"}]}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{"tensorArtifactPath", ",", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{"\"\<Degree\>\"", "\[Rule]", "maxDeg"}], ",", 
      RowBox[{"\"\<Theta\>\"", "\[Rule]", "theta"}], ",", 
      RowBox[{"\"\<calJ10Matrix\>\"", "\[Rule]", "calJ10Matrix"}], ",", 
      RowBox[{"\"\<calJ11Matrix\>\"", "\[Rule]", "calJ11Matrix"}], ",", 
      RowBox[{"\"\<calI20Tensor\>\"", "\[Rule]", "calI20Tensor"}], ",", 
      RowBox[{"\"\<calI21Tensor\>\"", "\[Rule]", "calI21Tensor"}], ",", 
      RowBox[{"\"\<NumeratorMatrix\>\"", "\[Rule]", "numMatrix"}], ",", 
      RowBox[{"\"\<DenominatorTensor\>\"", "\[Rule]", "denTensor"}], ",", 
      RowBox[{
      "\"\<CoefficientTransformation\>\"", "\[Rule]", 
       "coefficientTransformation"}], ",", 
      RowBox[{
      "\"\<TransformedNumeratorMatrix\>\"", "\[Rule]", 
       "transformedNumMatrix"}], ",", 
      RowBox[{
      "\"\<TransformedDenominatorTensor\>\"", "\[Rule]", 
       "transformedDenTensor"}], ",", 
      RowBox[{
      "\"\<TransformChecks\>\"", "\[Rule]", "tensorTransformChecks"}]}], 
     "]"}], ",", "\"\<WXF\>\""}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Exact tensor artifact: \>\"", ",", "tensorArtifactPath"}], 
   "]"}], ";", 
  RowBox[{
   RowBox[{"degreeQuotient", "[", "d_Integer", "]"}], ":=", 
   RowBox[{"conditionedFullQuotient", "/.", "\[VeryThinSpace]", 
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"Drop", "[", 
       RowBox[{"optVars", ",", "d"}], "]"}], "\[Rule]", "0"}], "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"degreeVars", "[", "d_Integer", "]"}], ":=", 
   RowBox[{"Take", "[", 
    RowBox[{"optVars", ",", "d"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"bestDegree1", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "crit", ",", "realCrit", ",", "vals"}], "}"}], ",", 
     RowBox[{
      RowBox[{"q", "=", 
       RowBox[{"degreeQuotient", "[", "1", "]"}]}], ";", 
      RowBox[{"crit", "=", 
       RowBox[{"b1", "/.", "\[VeryThinSpace]", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["\[PartialD]", "b1"], "q"}], "\[Equal]", "0"}], ",", 
          "b1", ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "100"}]}], "]"}]}]}], ";", 
      RowBox[{"realCrit", "=", 
       RowBox[{"Re", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"crit", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"N", "[", 
               RowBox[{"#1", ",", "80"}], "]"}], "]"}], "]"}], "<", 
            FractionBox["1", 
             SuperscriptBox["10", "60"]]}], "&"}]}], "]"}], "]"}]}], ";", 
      RowBox[{"vals", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q", "/.", "\[VeryThinSpace]", 
             RowBox[{"b1", "\[Rule]", "#1"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"b1", "\[Rule]", "#1"}], "}"}]}], "}"}], "&"}], ")"}], "/@",
         "realCrit"}]}], ";", 
      RowBox[{"First", "[", 
       RowBox[{"MaximalBy", "[", 
        RowBox[{"vals", ",", "First"}], "]"}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"degreeResults", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{"res1", "=", 
   RowBox[{"bestDegree1", "[", "]"}]}], ";", 
  RowBox[{"rules1", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"res1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
     ",", 
     RowBox[{"Thread", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{"optVars", ",", "1"}], "]"}], "\[Rule]", "0"}], "]"}]}], 
    "]"}]}], ";", 
  RowBox[{"AppendTo", "[", 
   RowBox[{"degreeResults", ",", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{"\"\<Degree\>\"", "\[Rule]", "1"}], ",", 
      RowBox[{"\"\<Quotient\>\"", "\[Rule]", 
       RowBox[{
       "res1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"\"\<Bound\>\"", "\[Rule]", 
       RowBox[{
        RowBox[{"9", "!"}], " ", 
        RowBox[{
        "res1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
      ",", 
      RowBox[{"\"\<OptimisationRules\>\"", "\[Rule]", "rules1"}], ",", 
      RowBox[{"\"\<Polynomial\>\"", "\[Rule]", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"conditionedPolynomial", "[", 
          RowBox[{"z", ",", "1"}], "]"}], "/.", "\[VeryThinSpace]", 
         "rules1"}], "]"}]}]}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<degree 1 bound 9!*quotient: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"9", "!"}], " ", 
       RowBox[{
       "res1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
      "60"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<degree 1 shifted-Legendre coefficients: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"optVars", "/.", "\[VeryThinSpace]", "rules1"}], ",", "35"}], 
     "]"}]}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outDir", ",", "\"\<sixth_moment_degree24_partial.mx\>\""}], 
      "}"}], "]"}], ",", 
    RowBox[{"Association", "[", 
     RowBox[{"\"\<DegreeResults\>\"", "\[Rule]", "degreeResults"}], "]"}]}], 
   "]"}], ";", 
  RowBox[{"prevRules", "=", "rules1"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"v", "=", 
      RowBox[{"degreeVars", "[", "d", "]"}]}], ";", 
     RowBox[{"qd", "=", 
      RowBox[{"degreeQuotient", "[", "d", "]"}]}], ";", 
     RowBox[{"start", "=", 
      RowBox[{"v", "/.", "\[VeryThinSpace]", "prevRules"}]}], ";", 
     RowBox[{"starts", "=", 
      RowBox[{"{", 
       RowBox[{"start", ",", 
        RowBox[{"ReplacePart", "[", 
         RowBox[{"start", ",", 
          RowBox[{"d", "\[Rule]", 
           FractionBox["1", "100"]}]}], "]"}], ",", 
        RowBox[{"ReplacePart", "[", 
         RowBox[{"start", ",", 
          RowBox[{"d", "\[Rule]", 
           RowBox[{"-", 
            FractionBox["1", "100"]}]}]}], "]"}]}], "}"}]}], ";", 
     RowBox[{"say", "[", 
      RowBox[{
      "\"\<Refining degree \>\"", ",", "d", ",", 
       "\"\< from the lower-degree optimum with \>\"", ",", 
       RowBox[{"Length", "[", "starts", "]"}], ",", 
       "\"\< deterministic starts...\>\""}], "]"}], ";", 
     RowBox[{"detTime", "=", 
      RowBox[{
       RowBox[{"AbsoluteTiming", "[", 
        RowBox[{
         RowBox[{"candidates", "=", 
          RowBox[{"Quiet", "[", 
           RowBox[{"DeleteCases", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Check", "[", 
                 RowBox[{
                  RowBox[{"FindMaximum", "[", 
                   RowBox[{"qd", ",", 
                    RowBox[{"Evaluate", "[", 
                    RowBox[{"Thread", "[", 
                    RowBox[{"{", 
                    RowBox[{"v", ",", 
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{"#1", ",", "110"}], "]"}]}], "}"}], "]"}], "]"}], 
                    ",", 
                    RowBox[{"WorkingPrecision", "\[Rule]", "150"}], ",", 
                    RowBox[{"AccuracyGoal", "\[Rule]", "60"}], ",", 
                    RowBox[{"PrecisionGoal", "\[Rule]", "60"}], ",", 
                    RowBox[{"MaxIterations", "\[Rule]", "20000"}]}], "]"}], 
                  ",", "$Failed"}], "]"}], "&"}], ")"}], "/@", "starts"}], 
             ",", "$Failed"}], "]"}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"candidates", "===", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
             "\"\<No optimization candidate succeeded at degree \>\"", ",", 
              "d"}], "]"}], ";", 
            RowBox[{"Quit", "[", "1", "]"}]}]}], "]"}], ";", 
         RowBox[{"rd", "=", 
          RowBox[{"First", "[", 
           RowBox[{"MaximalBy", "[", 
            RowBox[{"candidates", ",", "First"}], "]"}], "]"}]}]}], "]"}], 
       "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
     RowBox[{"rulesD", "=", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"rd", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"Thread", "[", 
         RowBox[{
          RowBox[{"Drop", "[", 
           RowBox[{"optVars", ",", "d"}], "]"}], "\[Rule]", "0"}], "]"}]}], 
       "]"}]}], ";", 
     RowBox[{"polynomialD", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"conditionedPolynomial", "[", 
         RowBox[{"z", ",", "d"}], "]"}], "/.", "\[VeryThinSpace]", "rulesD"}],
        "]"}]}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"degreeResults", ",", 
       RowBox[{"Association", "[", 
        RowBox[{
         RowBox[{"\"\<Degree\>\"", "\[Rule]", "d"}], ",", 
         RowBox[{"\"\<Quotient\>\"", "\[Rule]", 
          RowBox[{
          "rd", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
         RowBox[{"\"\<Bound\>\"", "\[Rule]", 
          RowBox[{
           RowBox[{"9", "!"}], " ", 
           RowBox[{
           "rd", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
         ",", 
         RowBox[{"\"\<OptimisationRules\>\"", "\[Rule]", "rulesD"}], ",", 
         RowBox[{"\"\<Polynomial\>\"", "\[Rule]", "polynomialD"}], ",", 
         RowBox[{"\"\<Seconds\>\"", "\[Rule]", "detTime"}], ",", 
         RowBox[{"\"\<Starts\>\"", "\[Rule]", 
          RowBox[{"Length", "[", "starts", "]"}]}]}], "]"}]}], "]"}], ";", 
     RowBox[{"say", "[", 
      RowBox[{"\"\<  seconds: \>\"", ",", "detTime"}], "]"}], ";", 
     RowBox[{"say", "[", 
      RowBox[{"\"\<  bound 9!*quotient: \>\"", ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"9", "!"}], " ", 
          RowBox[{
          "rd", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",",
          "70"}], "]"}]}], "]"}], ";", 
     RowBox[{"say", "[", 
      RowBox[{"\"\<  shifted-Legendre coefficients: \>\"", ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"optVars", "/.", "\[VeryThinSpace]", "rulesD"}], ",", "40"}],
         "]"}]}], "]"}], ";", 
     RowBox[{"Export", "[", 
      RowBox[{
       RowBox[{"FileNameJoin", "[", 
        RowBox[{"{", 
         RowBox[{"outDir", ",", "\"\<sixth_moment_degree24_partial.mx\>\""}], 
         "}"}], "]"}], ",", 
       RowBox[{"Association", "[", 
        RowBox[{"\"\<DegreeResults\>\"", "\[Rule]", "degreeResults"}], 
        "]"}]}], "]"}], ";", 
     RowBox[{"prevRules", "=", "rulesD"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "2", ",", "maxDeg"}], "}"}]}], "]"}], ";", 
  RowBox[{"best", "=", 
   RowBox[{"Last", "[", "degreeResults", "]"}]}], ";", 
  RowBox[{"bestRules", "=", 
   RowBox[{"best", "[", "\"\<OptimisationRules\>\"", "]"}]}], ";", 
  RowBox[{"bestPolynomial", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"conditionedPolynomial", "[", 
      RowBox[{"z", ",", "maxDeg"}], "]"}], "/.", "\[VeryThinSpace]", 
     "bestRules"}], "]"}]}], ";", 
  RowBox[{"bestMonomialRules", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"vars", "\[Rule]", 
     RowBox[{"Rest", "[", 
      RowBox[{"PadRight", "[", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"bestPolynomial", ",", "z"}], "]"}], ",", 
        RowBox[{"maxDeg", "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"conditionedFullQuotient", "=", 
   RowBox[{"degreeQuotient", "[", "maxDeg", "]"}]}], ";", 
  RowBox[{"numeratorValue", "=", 
   RowBox[{"conditionedNumerator", "/.", "\[VeryThinSpace]", "bestRules"}]}], 
  ";", 
  RowBox[{"numeratorGradient", "=", 
   RowBox[{
    TemplateBox[{"conditionedNumerator", "optVars"},
     "Grad"], "/.", "\[VeryThinSpace]", "bestRules"}]}], ";", 
  RowBox[{"numeratorHessian", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"{", 
       RowBox[{"optVars", ",", "2"}], "}"}]], "conditionedNumerator"}], "/.", 
    "\[VeryThinSpace]", "bestRules"}]}], ";", 
  RowBox[{"denominatorValue", "=", 
   RowBox[{
   "conditionedDenominator", "/.", "\[VeryThinSpace]", "bestRules"}]}], ";", 
  RowBox[{"denominatorGradient", "=", 
   RowBox[{
    TemplateBox[{"conditionedDenominator", "optVars"},
     "Grad"], "/.", "\[VeryThinSpace]", "bestRules"}]}], ";", 
  RowBox[{"denominatorHessian", "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"{", 
       RowBox[{"optVars", ",", "2"}], "}"}]], "conditionedDenominator"}], "/.",
     "\[VeryThinSpace]", "bestRules"}]}], ";", 
  RowBox[{"quotientValue", "=", 
   FractionBox[
    SuperscriptBox["numeratorValue", "2"], "denominatorValue"]}], ";", 
  RowBox[{"logQuotientGradient", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "numeratorGradient"}], "numeratorValue"], "-", 
    FractionBox["denominatorGradient", "denominatorValue"]}]}], ";", 
  RowBox[{"logQuotientHessian", "=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["numeratorHessian", "numeratorValue"], "-", 
       FractionBox[
        RowBox[{"Outer", "[", 
         RowBox[{
         "Times", ",", "numeratorGradient", ",", "numeratorGradient"}], "]"}], 
        SuperscriptBox["numeratorValue", "2"]]}], ")"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["denominatorHessian", "denominatorValue"], "-", 
      FractionBox[
       RowBox[{"Outer", "[", 
        RowBox[{
        "Times", ",", "denominatorGradient", ",", "denominatorGradient"}], 
        "]"}], 
       SuperscriptBox["denominatorValue", "2"]]}], ")"}]}]}], ";", 
  RowBox[{"stationarity", "=", 
   RowBox[{"quotientValue", " ", "logQuotientGradient"}]}], ";", 
  RowBox[{"hessian", "=", 
   RowBox[{"quotientValue", " ", 
    RowBox[{"(", 
     RowBox[{"logQuotientHessian", "+", 
      RowBox[{"Outer", "[", 
       RowBox[{
       "Times", ",", "logQuotientGradient", ",", "logQuotientGradient"}], 
       "]"}]}], ")"}]}]}], ";", 
  RowBox[{"certifiedOptimisationRules", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"optVars", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Rationalize", "[", 
         RowBox[{"#1", ",", "0"}], "]"}], "&"}], ")"}], "/@", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"optVars", "/.", "\[VeryThinSpace]", "bestRules"}], ",", 
        "80"}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"certifiedPolynomial", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"conditionedPolynomial", "[", 
      RowBox[{"z", ",", "maxDeg"}], "]"}], "/.", "\[VeryThinSpace]", 
     "certifiedOptimisationRules"}], "]"}]}], ";", 
  RowBox[{"certifiedMonomialRules", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"vars", "\[Rule]", 
     RowBox[{"Rest", "[", 
      RowBox[{"PadRight", "[", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"certifiedPolynomial", ",", "z"}], "]"}], ",", 
        RowBox[{"maxDeg", "+", "1"}]}], "]"}], "]"}]}], "]"}]}], ";", 
  RowBox[{"certifiedNumerator", "=", 
   RowBox[{"num", "/.", "\[VeryThinSpace]", "certifiedMonomialRules"}]}], ";", 
  RowBox[{"certifiedDenominator", "=", 
   RowBox[{"den", "/.", "\[VeryThinSpace]", "certifiedMonomialRules"}]}], ";", 
  RowBox[{"certifiedQuotient", "=", 
   RowBox[{"Cancel", "[", 
    FractionBox[
     SuperscriptBox["certifiedNumerator", "2"], "certifiedDenominator"], 
    "]"}]}], ";", 
  RowBox[{"certifiedBound", "=", 
   RowBox[{
    RowBox[{"9", "!"}], " ", "certifiedQuotient"}]}], ";", 
  RowBox[{"certificateChecks", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<DegreeIs24\>\"", "\[Rule]", 
      RowBox[{"TrueQ", "[", 
       RowBox[{
        RowBox[{"Exponent", "[", 
         RowBox[{"certifiedPolynomial", ",", "z"}], "]"}], "\[Equal]", 
        "maxDeg", "\[Equal]", "24"}], "]"}]}], ",", 
     RowBox[{"\"\<PAtZeroIsOne\>\"", "\[Rule]", 
      RowBox[{"TrueQ", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"certifiedPolynomial", "/.", "\[VeryThinSpace]", 
          RowBox[{"z", "\[Rule]", "0"}]}], ")"}], "\[Equal]", "1"}], "]"}]}], 
     ",", 
     RowBox[{"\"\<NumeratorNonzero\>\"", "\[Rule]", 
      RowBox[{"TrueQ", "[", 
       RowBox[{"certifiedNumerator", "\[NotEqual]", "0"}], "]"}]}], ",", 
     RowBox[{"\"\<DenominatorPositive\>\"", "\[Rule]", 
      RowBox[{"TrueQ", "[", 
       RowBox[{"certifiedDenominator", ">", "0"}], "]"}]}], ",", 
     RowBox[{"\"\<BoundPositive\>\"", "\[Rule]", 
      RowBox[{"TrueQ", "[", 
       RowBox[{"certifiedBound", ">", "0"}], "]"}]}], ",", 
     RowBox[{"\"\<TensorCoordinateChecks\>\"", "\[Rule]", 
      RowBox[{"And", "@@", 
       RowBox[{"TrueQ", "/@", 
        RowBox[{"Values", "[", "tensorTransformChecks", "]"}]}]}]}]}], 
    "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Final gradient infinity norm: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Norm", "[", 
       RowBox[{"stationarity", ",", "\[Infinity]"}], "]"}], ",", "50"}], 
     "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Final Hessian eigenvalues: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", "hessian", "]"}], ",", "50"}], "]"}]}], 
   "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best polynomial P(z), numerical form: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{"bestPolynomial", ",", "60"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<Certified degree-\>\"", ",", "maxDeg", ",", 
    "\"\< bound 9!*quotient: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{"certifiedBound", ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Certificate checks: \>\"", ",", "certificateChecks"}], "]"}], 
  ";", 
  RowBox[{"summary", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"result", "[", "\"\<Degree\>\"", "]"}], ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"result", "[", "\"\<Bound\>\"", "]"}], ",", "60"}], "]"}], 
       ",", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"result", "[", "\"\<Polynomial\>\"", "]"}], ",", "35"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"result", ",", "degreeResults"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outDir", ",", "\"\<sixth_moment_degree24_bounds.txt\>\""}], 
      "}"}], "]"}], ",", 
    RowBox[{
     RowBox[{"StringRiffle", "[", 
      RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], "<>", 
     "\"\<\\n\\nComputed summary {degree,bound,polynomial}:\\n\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"summary", ",", "InputForm"}], "]"}]}], ",", "\"\<Text\>\""}], 
   "]"}], ";", 
  RowBox[{"sixthMomentResult", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<calJ10\>\"", "\[Rule]", "calJ10"}], ",", 
     RowBox[{"\"\<calJ11\>\"", "\[Rule]", "calJ11"}], ",", 
     RowBox[{"\"\<calI20\>\"", "\[Rule]", "calI20"}], ",", 
     RowBox[{"\"\<calI21\>\"", "\[Rule]", "calI21"}], ",", 
     RowBox[{"\"\<calJ10Matrix\>\"", "\[Rule]", "calJ10Matrix"}], ",", 
     RowBox[{"\"\<calJ11Matrix\>\"", "\[Rule]", "calJ11Matrix"}], ",", 
     RowBox[{"\"\<Numerator\>\"", "\[Rule]", "num"}], ",", 
     RowBox[{"\"\<Denominator\>\"", "\[Rule]", "den"}], ",", 
     RowBox[{"\"\<Quotient\>\"", "\[Rule]", "quotient"}], ",", 
     RowBox[{
     "\"\<TensorCoordinateChecks\>\"", "\[Rule]", "tensorTransformChecks"}], 
     ",", 
     RowBox[{
     "\"\<TensorTransformSeconds\>\"", "\[Rule]", "tensorTransformTime"}], 
     ",", 
     RowBox[{"\"\<ExactTensorArtifact\>\"", "\[Rule]", "tensorArtifactPath"}],
      ",", 
     RowBox[{"\"\<DegreeResults\>\"", "\[Rule]", "degreeResults"}], ",", 
     RowBox[{"\"\<BestNumerical\>\"", "\[Rule]", "best"}], ",", 
     RowBox[{"\"\<BestPolynomial\>\"", "\[Rule]", "bestPolynomial"}], ",", 
     RowBox[{"\"\<Gradient\>\"", "\[Rule]", "stationarity"}], ",", 
     RowBox[{"\"\<Hessian\>\"", "\[Rule]", "hessian"}], ",", 
     RowBox[{
     "\"\<CertifiedPolynomial\>\"", "\[Rule]", "certifiedPolynomial"}], ",", 
     RowBox[{"\"\<CertifiedNumerator\>\"", "\[Rule]", "certifiedNumerator"}], 
     ",", 
     RowBox[{
     "\"\<CertifiedDenominator\>\"", "\[Rule]", "certifiedDenominator"}], ",", 
     RowBox[{"\"\<CertifiedQuotient\>\"", "\[Rule]", "certifiedQuotient"}], 
     ",", 
     RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", "certifiedBound"}], ",", 
     RowBox[{"\"\<CertificateChecks\>\"", "\[Rule]", "certificateChecks"}]}], 
    "]"}]}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outDir", ",", "\"\<sixth_moment_degree24_results.mx\>\""}], 
      "}"}], "]"}], ",", "sixthMomentResult"}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outDir", ",", "\"\<sixth_moment_degree24_certificate.wxf\>\""}], "}"}],
      "]"}], ",", "sixthMomentResult", ",", "\"\<WXF\>\""}], "]"}], ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta|^6\>\""}], ",", 
    RowBox[{"\"\<PolynomialDegree\>\"", "\[Rule]", 
     RowBox[{"Exponent", "[", 
      RowBox[{"certifiedPolynomial", ",", "z"}], "]"}]}], ",", 
    RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<Bound\>\"", "]"}], ",", "30"}], "]"}]}], 
         "}"}], "&"}], ")"}], "/@", "degreeResults"}]}], ",", 
    RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
     RowBox[{"N", "[", 
      RowBox[{"certifiedBound", ",", "50"}], "]"}]}], ",", 
    RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
     RowBox[{"N", "[", 
      RowBox[{"certifiedPolynomial", ",", "30"}], "]"}]}], ",", 
    RowBox[{"\"\<CertificateChecks\>\"", "\[Rule]", "certificateChecks"}], 
    ",", 
    RowBox[{
    "\"\<TensorCoordinateChecks\>\"", "\[Rule]", "tensorTransformChecks"}]}], 
   "]"}], ";", 
  TagBox[GridBox[{
     {
      RowBox[{"Import", "[", 
       RowBox[{"progressFile", ",", "\"\<Text\>\""}], "]"}]},
     {
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
         RowBox[{"N", "[", 
          RowBox[{"certifiedBound", ",", "50"}], "]"}]}], ",", 
        RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
         RowBox[{"N", "[", 
          RowBox[{"certifiedPolynomial", ",", "30"}], "]"}]}], ",", 
        RowBox[{"\"\<CertificateChecks\>\"", "\[Rule]", "certificateChecks"}],
         ",", 
        RowBox[{
        "\"\<TensorCoordinateChecks\>\"", "\[Rule]", 
         "tensorTransformChecks"}]}], "]"}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
   "Column"]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-5"},
 CellLabel->"In[5]:=",ExpressionUUID->"23e9bc83-ec95-1248-a20e-bdce033d8db5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Mathematica version: 14.\\ntheta = 1\\n-\\n4\\ndegree = \
24\\nStarting calJ10 = mathcal J_{1,0}(0)...\\n  calJ10 matrix row 0/24 done \
in seconds: 1.70517\\n  calJ10 matrix row 1/24 done in seconds: 1.83856\\n  \
calJ10 matrix row 2/24 done in seconds: 2.19864\\n  calJ10 matrix row 3/24 \
done in seconds: 2.72099\\n  calJ10 matrix row 4/24 done in seconds: \
3.52556\\n  calJ10 matrix row 5/24 done in seconds: 4.13067\\n  calJ10 matrix \
row 6/24 done in seconds: 5.05476\\n  calJ10 matrix row 7/24 done in seconds: \
5.54174\\n  calJ10 matrix row 8/24 done in seconds: 6.39086\\n  calJ10 matrix \
row 9/24 done in seconds: 7.31008\\n  calJ10 matrix row 10/24 done in \
seconds: 8.45224\\n  calJ10 matrix row 11/24 done in seconds: 9.83027\\n  \
calJ10 matrix row 12/24 done in seconds: 11.2617\\n  calJ10 matrix row 13/24 \
done in seconds: 12.2167\\n  calJ10 matrix row 14/24 done in seconds: \
13.837\\n  calJ10 matrix row 15/24 done in seconds: 15.3945\\n  calJ10 matrix \
row 16/24 done in seconds: 17.0289\\n  calJ10 matrix row 17/24 done in \
seconds: 19.2239\\n  calJ10 matrix row 18/24 done in seconds: 20.7667\\n  \
calJ10 matrix row 19/24 done in seconds: 23.5562\\n  calJ10 matrix row 20/24 \
done in seconds: 25.3725\\n  calJ10 matrix row 21/24 done in seconds: 28.5068\
\\n  calJ10 matrix row 22/24 done in seconds: 31.5332\\n  calJ10 matrix row \
23/24 done in seconds: 35.5628\\n  calJ10 matrix row 24/24 done in seconds: \
38.7276\\ncalJ10 done in seconds: 354.818\\nStarting calJ11 = mathcal \
J_{1,1}(0)...\\ncalJ11 done in seconds: 43.8852\\ncalJ11 direct-limit \
closed-form check: True\\ncalJ11 matrix reconstruction check: True\\nStarting \
calI20 = mathcal I_{2,0}(0)...\\n  calI20 tensor slice 0/24 done in seconds: \
22.5437\\n  calI20 tensor slice 1/24 done in seconds: 14.4286\\n  calI20 \
tensor slice 2/24 done in seconds: 14.6692\\n  calI20 tensor slice 3/24 done \
in seconds: 16.1837\\n  calI20 tensor slice 4/24 done in seconds: 16.7213\\n  \
calI20 tensor slice 5/24 done in seconds: 17.6368\\n  calI20 tensor slice \
6/24 done in seconds: 18.4212\\n  calI20 tensor slice 7/24 done in seconds: \
19.1596\\n  calI20 tensor slice 8/24 done in seconds: 20.1578\\n  calI20 \
tensor slice 9/24 done in seconds: 20.6059\\n  calI20 tensor slice 10/24 done \
in seconds: 24.3452\\n  calI20 tensor slice 11/24 done in seconds: 30.2809\\n \
 calI20 tensor slice 12/24 done in seconds: 25.63\\n  calI20 tensor slice \
13/24 done in seconds: 23.4995\\n  calI20 tensor slice 14/24 done in seconds: \
25.7236\\n  calI20 tensor slice 15/24 done in seconds: 28.8844\\n  calI20 \
tensor slice 16/24 done in seconds: 26.8506\\n  calI20 tensor slice 17/24 \
done in seconds: 27.4632\\n  calI20 tensor slice 18/24 done in seconds: \
28.6485\\n  calI20 tensor slice 19/24 done in seconds: 29.1361\\n  calI20 \
tensor slice 20/24 done in seconds: 30.4662\\n  calI20 tensor slice 21/24 \
done in seconds: 29.6335\\n  calI20 tensor slice 22/24 done in seconds: \
31.3625\\n  calI20 tensor slice 23/24 done in seconds: 32.0058\\n  calI20 \
tensor slice 24/24 done in seconds: 33.8212\\ncalI20 done in seconds: 625.062\
\\ncalI20 linear-form check for exponents 0..2: True\\nStarting calI21 = \
mathcal I_{2,1}(0)...\\n  calI21 tensor slice 0/24 done in seconds: \
108.801\\n  calI21 tensor slice 1/24 done in seconds: 113.521\\n  calI21 \
tensor slice 2/24 done in seconds: 114.122\\n  calI21 tensor slice 3/24 done \
in seconds: 99.3278\\n  calI21 tensor slice 4/24 done in seconds: 102.339\\n  \
calI21 tensor slice 5/24 done in seconds: 114.351\\n  calI21 tensor slice \
6/24 done in seconds: 111.944\\n  calI21 tensor slice 7/24 done in seconds: \
127.085\\n  calI21 tensor slice 8/24 done in seconds: 115.095\\n  calI21 \
tensor slice 9/24 done in seconds: 114.248\\n  calI21 tensor slice 10/24 done \
in seconds: 114.182\\n  calI21 tensor slice 11/24 done in seconds: 118.929\\n \
 calI21 tensor slice 12/24 done in seconds: 124.441\\n  calI21 tensor slice \
13/24 done in seconds: 126.094\\n  calI21 tensor slice 14/24 done in seconds: \
122.828\\n  calI21 tensor slice 15/24 done in seconds: 123.958\\n  calI21 \
tensor slice 16/24 done in seconds: 124.66\\n  calI21 tensor slice 17/24 done \
in seconds: 130.354\\n  calI21 tensor slice 18/24 done in seconds: 129.632\\n \
 calI21 tensor slice 19/24 done in seconds: 131.676\\n  calI21 tensor slice \
20/24 done in seconds: 133.448\\n  calI21 tensor slice 21/24 done in seconds: \
90.8699\\n  calI21 tensor slice 22/24 done in seconds: 96.3431\\n  calI21 \
tensor slice 23/24 done in seconds: 94.8684\\n  calI21 tensor slice 24/24 \
done in seconds: 94.7175\\ncalI21 done in seconds: 2882.72\\ncalI21 \
linear-form check for exponents 0..2: True\\nTransforming exact moment \
tensors to shifted-Legendre coordinates...\\nTensor coordinate transform done \
in seconds: 4.04148\\nExact tensor-coordinate sample checks: <|Numerator -> \
True, Denominator -> True|>\\nExact tensor artifact: \
outputs\\\\sixth_moment_degree24_exact_tensors.wxf\\ndegree 1 bound \
9!*quotient: \
28.0093441025251515052589118705962349670197033438854004637451\\ndegree 1 \
shifted-Legendre coefficients: {-0.91612167886344861622518085348319367, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}\\nRefining \
degree 2 from the lower-degree optimum with 3 deterministic starts...\\n  \
seconds: 0.0741991\\n  bound 9!*quotient: \
30.70181144489818689700486815380239916602636999293439273365948663978786\\n  \
shifted-Legendre coefficients: {0.2067709921166615653250235774267311314151, \
0.9250159323957345026976838671604716603667, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}\\nRefining degree 3 from the lower-degree \
optimum with 3 deterministic starts...\\n  seconds: 0.0338278\\n  bound \
9!*quotient: \
31.85145409359248401716090530752703420488587198251759378236307488536884\\n  \
shifted-Legendre coefficients: {-0.3331708258365167113056066517469160849114, \
-0.03232697787920366728874524470517517699503, \
-0.6987203134432230342805216542414464556074, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0, 0}\\nRefining degree 4 from the lower-degree \
optimum with 3 deterministic starts...\\n  seconds: 0.0796533\\n  bound \
9!*quotient: \
32.62448598942949728200829988530618928852684629234961017563129370436011\\n  \
shifted-Legendre coefficients: {0.1321882665104170227174083319715763596236, \
0.4861277410070190824701580127935197785401, \
0.06668241122139093420711855133963866310117, \
0.5948693034297346917634766057161443880090, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0, 0}\\nRefining degree 5 from the lower-degree optimum \
with 3 deterministic starts...\\n  seconds: 0.172504\\n  bound 9!*quotient: \
33.06742964421178399306622136737115501708387452116165547680544087026148\\n  \
shifted-Legendre coefficients: {-0.1619028295044395386356422767877259836923, \
-0.04558480629574960283315264672757580617765, \
-0.4281919326073566564229637234697104862883, \
0.01660606208544151382088602720709554944532, \
-0.4470100184990190758980877711479910052039, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0, 0}\\nRefining degree 6 from the lower-degree optimum \
with 3 deterministic starts...\\n  seconds: 0.27775\\n  bound 9!*quotient: \
33.38943896038348914910002800709728960835249306713756978522103684197461\\n  \
shifted-Legendre coefficients: {0.08620757927313037700217603490909514760525, \
0.2786652772352382280569271834872028988377, \
0.07603516167928760820546565657348356919345, \
0.4534863550912012897353695008682564086481, \
0.01132512175902526361780597729721289750056, \
0.3789664690045081801615391876281014672229, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0, 0}\\nRefining degree 7 from the lower-degree optimum with 3 \
deterministic starts...\\n  seconds: 0.55343\\n  bound 9!*quotient: \
33.60654491847197637229692356635430455752174469096932214227738642442568\\n  \
shifted-Legendre coefficients: {-0.09422769751461282650435455997653711975317, \
-0.04259818714517302784588363112996681765268, \
-0.2655963600013936050802130055292739781295, \
-0.006577774246889838772526170512277080112942, \
-0.3770746467152279181743074653096166600182, \
0.02326371988245929472151418774734665214191, \
-0.2973721911430910018011762642280879253328, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0, 0}\\nRefining degree 8 from the lower-degree optimum with 3 \
deterministic starts...\\n  seconds: 1.05606\\n  bound 9!*quotient: \
33.77156617174207097229714803755430632177401977608048719660280559015255\\n  \
shifted-Legendre coefficients: {0.05938719587106382954143964754405688285348, \
0.1752073355583570847908557642973064064567, \
0.06796018591394930088273409860188123236777, \
0.3152168729995241576646478738154337462762, \
0.02795757215651776632101574794332273572085, \
0.3662726462454272646597362649763729138659, \
-0.004978921984584276227997219094390000875813, \
0.2558132414067932337780259184233532391638, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0, 0}\\nRefining degree 9 from the lower-degree optimum with 3 \
deterministic starts...\\n  seconds: 1.87711\\n  bound 9!*quotient: \
33.89418576602270767047092667031226751703084310601662357008496415794779\\n  \
shifted-Legendre coefficients: {-0.06119943762829670800927122401802270422800, \
-0.03653963197354153554814688601298862818168, \
-0.1754464665201075796267362101494042212466, \
-0.01944760954153551232023203158846250776654, \
-0.2792610008998253911320599696463922803974, \
0.01094763813926197460577040617226102797814, \
-0.3059877027311359638162433813808258102436, \
0.02016733091782093186587937768090694486950, \
-0.2102708152686900360530209177003935667012, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0, 0}\\nRefining degree 10 from the lower-degree optimum with 3 \
deterministic starts...\\n  seconds: 2.62007\\n  bound 9!*quotient: \
33.99013995827478564100737412408898230500379899089691661432473822665105\\n  \
shifted-Legendre coefficients: {0.04289219098070261124589798878704402552962, \
0.1180868626549979014980405941209193978826, \
0.05719481997752184095633437911356996563305, \
0.2221617832653948110957175091850613616786, \
0.03539533916359249591711341889386260663452, \
0.2937805709462224624296502843893832689102, \
0.005160961005285204972621360273026997599969, \
0.2885232706452201441307058414824874152628, \
-0.009005041077355445271568751376253730444240, \
0.1841316940618019518089491818581155048488, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0, 0}\\nRefining degree 11 from the lower-degree optimum with 3 \
deterministic starts...\\n  seconds: 3.82246\\n  bound 9!*quotient: \
34.06574864868237126430824216431504051150671032692742690201768301011257\\n  \
shifted-Legendre coefficients: {-0.04273831175076275867821895012836699384905, \
-0.03064991204532088001760713318626053929207, \
-0.1225257183552494685873798145549968994529, \
-0.02419896272538217867941402995384688124613, \
-0.2056015011828509219264970430742229118336, \
-0.002065063025451830246749415165306521199753, \
-0.2571574116932502733336997839557299898261, \
0.01605193061640278624999516474012843587844, \
-0.2460090282470163388629945095546342351829, \
0.01627272184965549888672296952535860855809, \
-0.1566955781463099622535070746050830822552, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0, 0}\\nRefining degree 12 from the lower-degree optimum with 3 deterministic \
starts...\\n  seconds: 6.83302\\n  bound 9!*quotient: \
34.12621166369129754762543106419924454170241943951044230222638062279304\\n  \
shifted-Legendre coefficients: {0.03222700791591056757888009452331108803710, \
0.08403864453427586599196949769473337409986, \
0.04750650965011142397613529597649504749284, \
0.1615666216875065970540634304545164553352, \
0.03675119661212124720197339993301810005493, \
0.2278150153091168381429026341226033988799, \
0.01431875887379304896830903735862235607893, \
0.2572355264074437826274095008868336887580, \
-0.004491980611325463091029802874554248279008, \
0.2299169402766498543502680621549164721251, \
-0.009296262261871578537049246052911350608490, \
0.1389144316784459121787198191238422541827, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0}\\nRefining degree 13 from the lower-degree optimum with 3 deterministic \
starts...\\n  seconds: 14.2788\\n  bound 9!*quotient: \
34.17550835202332983896758027190182325002967138817871248668168882928301\\n  \
shifted-Legendre coefficients: {-0.03145903009486192665282231227970532935247, \
-0.02560904742617026140215451805277452305024, \
-0.08963956270990872207260274423180898641671, \
-0.02473019623162965023835194636936668886453, \
-0.1544444431428079785807639276541741535797, \
-0.01009786559414760224568672923017937285359, \
-0.2065891805357855796245445038220926297415, \
0.007172914256570236246243942118453125609683, \
-0.2265028010626842901348378631915081180622, \
0.01671419368916852113533265772968238422337, \
-0.1998405660171033989508662444887404331428, \
0.01310404181560426167371783314829267217111, \
-0.1200995863604476198890163035164686489346, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}\
\\nRefining degree 14 from the lower-degree optimum with 3 deterministic \
starts...\\n  seconds: 13.613\\n  bound 9!*quotient: \
34.21576585252418952805117156474791063591531795514194242862211674758842\\n  \
shifted-Legendre coefficients: {0.02505204434492512121844949178196914859387, \
0.06258569150308779878124227748408534402619, \
0.03958302936402400802290855700954645710028, \
0.1216106533576278015758355905218835809018, \
0.03514107749346118575237208745605134883377, \
0.1776385030094396011652748518172489435319, \
0.01964995368162144565099981164495844444320, \
0.2156223270470442959062788106390257590865, \
0.002472877870343538569485106881684226037495, \
0.2215376242766767302102362807366464752303, \
-0.008375523284439788920915303425920670909471, \
0.1862391886754645831351934217606461522509, \
-0.008399904524484529634214235972444793821848, \
0.1069476417428063787603318313594477901596, 0, 0, 0, 0, 0, 0, 0, 0, 0, \
0}\\nRefining degree 15 from the lower-degree optimum with 3 deterministic \
starts...\\n  seconds: 18.747\\n  bound 9!*quotient: \
34.24939465526923571104559375311535092340024175206386695775553179026569\\n  \
shifted-Legendre coefficients: {-0.02412596060013788986608943351062433870261, \
-0.02150997245913082491589086659780923570092, \
-0.06819755820722589566942249592979951350364, \
-0.02343821073801455179272294958366216463259, \
-0.1191065270544704668610970421329343492327, \
-0.01414405026331399778860593949987572563185, \
-0.1654660354252839299805875697678735568305, \
-0.0001071862313693202509836250214916673347261, \
-0.1949224972858465854170810841076524250820, \
0.01166528127418879189938747865788245956071, \
-0.1968110182517727195603158554137902540159, \
0.01586713523591434464110037177887148222794, \
-0.1637686181212577557469248901616728711445, \
0.01052599641564524287486962632807814976997, \
-0.09304814019198698589551903175257710810445, 0, 0, 0, 0, 0, 0, 0, 0, \
0}\\nRefining degree 16 from the lower-degree optimum with 3 deterministic \
starts...\\n  seconds: 24.4458\\n  bound 9!*quotient: \
34.27749800878398014403773535230514435535581250618125651063965729232725\\n  \
shifted-Legendre coefficients: {0.02003200973670185974747061590401531066091, \
0.04835614269735576712161801942031071894701, \
0.03327885145550647993879034150587601791692, \
0.09443689518297392748918582929314342516820, \
0.03239008832877538616431783058851396781149, \
0.1408287097752148048038420389610068714358, \
0.02200843153917045797696768331126118484368, \
0.1782857407221916719963573889730860809136, \
0.007999965388429294275215944750422466391103, \
0.1973143903893907417851336860113422632062, \
-0.003967912889246375968628407442979137268423, \
0.1902882239688309760031542350432505539888, \
-0.009605304787061408009369890342118002548650, \
0.1523255582822314302782050103125004846243, \
-0.007181084925966202597118401665325389618429, \
0.08317895244758447804546386526495955045068, 0, 0, 0, 0, 0, 0, 0, \
0}\\nRefining degree 17 from the lower-degree optimum with 3 deterministic \
starts...\\n  seconds: 32.5572\\n  bound 9!*quotient: \
34.30150677728911131084754384434053946234734768841239174817639377882060\\n  \
shifted-Legendre coefficients: {-0.01910771010108952643810163923080023664266, \
-0.01825498100721038287879550023750405988210, \
-0.05355487352829207956603995218406931562073, \
-0.02157527924948375068480841035701820919886, \
-0.09416601883185217354559775397658271796513, \
-0.01589535083128939544259640483602262291868, \
-0.1338349834646638908104277198577275629776, \
-0.005134248317692192328721765686012427957049, \
-0.1645472390988090795528650429322373320691, \
0.006039171053789954583170961875085081497445, \
-0.1787303799900314040729621334695154849975, \
0.01344774042061604054445611357026128649943, \
-0.1703040994583408550385122469795067089141, \
0.01433338426309104421896241471459118219872, \
-0.1349954297284462620833440953256192356866, \
0.008410644683162151042462422545236059974173, \
-0.07303941998172039971438296457778672844805, 0, 0, 0, 0, 0, 0, 0}\\nRefining \
degree 18 from the lower-degree optimum with 3 deterministic starts...\\n  \
seconds: 55.6864\\n  bound 9!*quotient: \
34.32199275368794889663231544427906194021260907357203064468575902867216\\n  \
shifted-Legendre coefficients: {0.01637661133503862999629027727969443640353, \
0.03842798707167153793100109807687318105458, \
0.02826474427631533528801582151925543973142, \
0.07520057499305211254269187984774007211188, \
0.02939160374379139443264995555305406781370, \
0.1135745393788121321284202652475887874398, \
0.02261303794643890459525658356316003575554, \
0.1476378935233309530489265980025457070297, \
0.01170652694343990579959924973467417929486, \
0.1709476983599691461150573594292212461362, \
0.0006163939175712538875594346309574352459845, \
0.1777201050950929605064398263855995286559, \
-0.007230694565124397370405641667760724290474, \
0.1635053283430815112052022581715749886405, \
-0.009528175491283207987621190786200800354038, \
0.1255040879777606930100992240519201317664, \
-0.006015782101777655773062901526675326825424, \
0.06581033196410076265201618151011870947154, 0, 0, 0, 0, 0, 0}\\nRefining \
degree 19 from the lower-degree optimum with 3 deterministic starts...\\n  \
seconds: 79.0302\\n  bound 9!*quotient: \
34.33984571117234573322426083154690042012399205897648223780957683532552\\n  \
shifted-Legendre coefficients: {-0.01551288754923911581999602222063896936601, \
-0.01566437482711449980339530385561788804685, \
-0.04310768025868117420715240647183507273266, \
-0.01964688002393196924007076818830583285369, \
-0.07601082999614358711537632141817314018809, \
-0.01641722554705707323879856182457031723118, \
-0.1095894844800360293972158477030684488943, \
-0.008420403558419873519606682756649257637006, \
-0.1384953149941188587128047593423517321845, \
0.001218527495299594642685301915164319866316, \
-0.1573832500086313914580961802410079204268, \
0.009404982185471525316578820150798254550240, \
-0.1615716179593765031339510921300810234358, \
0.01364369838358508428925910929397739926624, \
-0.1472751682195645157546921093987093030569, \
0.01255321366616249659691700480260055623672, \
-0.1121361847902332175897510049184381962090, \
0.006749363086321366313617063637324392306612, \
-0.05862788667776856504324655698258745214191, 0, 0, 0, 0, 0}\\nRefining \
degree 20 from the lower-degree optimum with 3 deterministic starts...\\n  \
seconds: 92.9507\\n  bound 9!*quotient: \
34.35531870310754651767464091798746283775120728679359436366898164009696\\n  \
shifted-Legendre coefficients: {0.01362183874650955216042567674382135032714, \
0.03120097619330326348362068042681209146680, \
0.02423645703239419423359888245805918075800, \
0.06107561529036748922753313077696071509069, \
0.02650834229767965364402690091056993460241, \
0.09298018534742309319693890667739668820920, \
0.02226238379592643471506872051616125820847, \
0.1230080788255075444039902724692166993081, \
0.01399104900794041668958243198165380182560, \
0.1467295807466795072082080595428052983221, \
0.004439388893198985843999198156142999087898, \
0.1598813426294861559334173390970511908179, \
-0.003793495861071228636661006670340122211447, \
0.1588510106622042716283479865056781668329, \
-0.008612296205325430858407970923427974748871, \
0.1407878988989900189908357528454944826712, \
-0.008863421784654144389142862167599371932066, \
0.1044483344733437005627383968262158687592, \
-0.005043224617362602897748737604067784121179, \
0.05341826926055787779556752349874026933634, 0, 0, 0, 0}\\nRefining degree 21 \
from the lower-degree optimum with 3 deterministic starts...\\n  seconds: \
111.709\\n  bound 9!*quotient: \
34.36901553570085464974044499085777959084943679855343898165271169621447\\n  \
shifted-Legendre coefficients: {-0.01283872465289976229316211577657929304813, \
-0.01357299644904546591121922469340149247085, \
-0.03537731429581507551112903156638879632040, \
-0.01782081223946031887745268113057992694757, \
-0.06240835912493361764621844829011925546216, \
-0.01626285188805129858635890094920397736024, \
-0.09080494250330274993353711677435110674006, \
-0.01046367198500814799946676986063570759884, \
-0.1169072933275935342724397077197742785539, \
-0.002537027696584463114901140127187095414490, \
-0.1369194023054780558495890342802468465246, \
0.005275088195589470635652393374667742721780, \
-0.1473148330785605661679786211306234574272, \
0.01095243398742804305180463479998807684692, \
-0.1450421105863188955979825786007189645658, \
0.01299122001481518153673972261799573723209, \
-0.1276116560721978567933457275172067236568, \
0.01083396897456087493388526442874036932211, \
-0.09423374084682653459111978144616167211532, \
0.005498042153945639838471621321373974780035, \
-0.04836010624522414829418675070011948449104, 0, 0, 0}\\nRefining degree 22 \
from the lower-degree optimum with 3 deterministic starts...\\n  seconds: \
135.563\\n  bound 9!*quotient: \
34.38101200985809195004452979079724221031469922967846377654466199101929\\n  \
shifted-Legendre coefficients: {0.01149190124894742926517670575357833895061, \
0.02577363392647776029751141343074000996159, \
0.02096519469654762119068625881662237305304, \
0.05041281041549682864416772440678664670380, \
0.02386923071944226332689945574450490759256, \
0.07713196293472125392104054368107170630203, \
0.02140725323159273859281383879915084472221, \
0.1032774073092416998814049030785022824899, \
0.01526041075586570893931337701729092807765, \
0.1257549497504988438393308254681259722518, \
0.007351539232729782935210592567602478172490, \
0.1414417994715119708445954515608833991443, \
-0.0003885041987445865039677177598469836514773, \
0.1475170860675726239387081674008833809409, \
-0.006239408721253490717639353331140991706641, \
0.1415573169407685425598086559546898152161, \
-0.008927757419224803152762141542731976462915, \
0.1217332221778622628905411998030377228929, \
-0.008009123096894680094219536647886374454212, \
0.08812720374576576116346530568568023788142, \
-0.004270112556871396728954561081803582052408, \
0.04453815623547595108855287385487110671187, 0, 0}\\nRefining degree 23 from \
the lower-degree optimum with 3 deterministic starts...\\n  seconds: \
160.976\\n  bound 9!*quotient: \
34.39174405797411790245968295807368295889405971215754952429319478789839\\n  \
shifted-Legendre coefficients: {-0.01079254319896668111518348049808422600255, \
-0.01185916386828390107203503291695467113436, \
-0.02950051156294333608972482898630989888961, \
-0.01614475621610722369399152446329429338542, \
-0.05199016152287843012514808852377512505904, \
-0.01572332862379498787490594873182613266133, \
-0.07608798868089845532307012789393181083322, \
-0.01161870396641174798903235277108340813738, \
-0.09923120009770902422163039937613754026723, \
-0.005280930429269213127720234640863594782497, \
-0.1186933226239760848372646653261554286329, \
0.001673503250998648478181691824788546539208, \
-0.1318309701295012519701814651692354631685, \
0.007680904701121209104368562624269127610976, \
-0.1362488055082955921990775507928844163906, \
0.01140798956384176099708793431500617194185, \
-0.1298203133021069262434977650794812097497, \
0.01197615530920852602381128916686369712788, \
-0.1110473507818527211239177134557453972480, \
0.009335898761632297136737015604242387733893, \
-0.08031743343832195152960983808730178726700, \
0.004561684401130240996837860131726614122240, \
-0.04079873454131396198514830808074374247459, 0}\\nRefining degree 24 from \
the lower-degree optimum with 3 deterministic starts...\\n  seconds: \
213.704\\n  bound 9!*quotient: \
34.40120941400473412948313945498803091304616321771070427616259505369331\\n  \
shifted-Legendre coefficients: {0.009816570963303620234622800417972869392545, \
0.02161237525479765663997407646233120648285, \
0.01828764566400393711587365401467699302442, \
0.04221412922683279829719582717267544462317, \
0.02150955171432680054354232272305644607868, \
0.06478443683729127719596820058015380539702, \
0.02029867556782469565412934684758946447812, \
0.08747465764439090261793415963832726085901, \
0.01581419859494149658160624095182572825899, \
0.1080845463779178952156945658246722232266, \
0.009419230908790161368132767018832406931436, \
0.1243162023629034142637864754930898993874, \
0.002541099386257216649613116053440986244600, \
0.1339946282910862430093056868404687417712, \
-0.003466132921343416437592166216565836990159, \
0.1351600548985823820838731607307451560722, \
-0.007455256836129515486826405328386168296637, \
0.1261064173957432509090898390554512996392, \
-0.008696712460798752809969348772801097495025, \
0.1058957171331931729220823370446584407481, \
-0.007159267436194502888630303012171804734589, \
0.07544393009563951270933674792377339073927, \
-0.003643619859303548176523725921435605386001, \
0.03778956708195920003743397124624748780326}\\nFinal gradient infinity norm:  \
                                                     -63\\n1.\
3556047096455955160434528325860613136535003865119 10\\nFinal Hessian \
eigenvalues:                                                                  \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                              \
                                                                          -6  \
                                                       -8\\n{-1239.\
7813315309444549124086375373584045124120082250, \
-5.1164164751121288279181121291200247670525746024230, \
-0.59755484032536805913524320791763870217783090089936, \
-0.20268073789811756374889263972666096992098298990291, \
-0.066087667594760883990742357819165297747059798450007, \
-0.033299295908499661014451230471240915794685635231251, \
-0.016216676229958931069751648613003034853717409877919, \
-0.0094938911267292013967839127111715249004342696444519, \
-0.0057358616346027368326596847126041751727797635716340, \
-0.0036587496146746791068367290810364896477777346251304, \
-0.0024970384452219296930418360757099583976125760208852, \
-0.0017068045900361675910264136485527300476657063350657, \
-0.0012444152626056094978488198980390823358072143558277, \
-0.00091845933664360997748471732073201205409603873272266, \
-0.00067843960614838158514389651483116077780714837070826, \
-0.00049322817085217406092720441878743129198226277909930, \
-0.00037436265229090152502480207778692524082520970816625, \
-0.00025221046371282101941484644228223184197794736849234, \
-0.00016690370667067325347966406348186493016131901963493, \
-0.000074439708538850483170500347892559456342374410751283, \
-0.000053315835395288252049803340686090332016789866607655, \
-0.000018228165383489100060892996918037618830401653186024, \
-2.5059651233241591207713888185772543748487603323473 10  , \
-8.1687465457376034180739464387119180257246785436735 10  }\\nBest polynomial \
P(z), numerical form:                                                         \
                                                                              \
                                                           2                  \
                                                 6  3                         \
                                          7  4                                \
                                   8  5                                       \
                            9  6                                              \
                     10  7                                                    \
               11  8                                                          \
         12  9                                                                \
   13  10                                                                   \
13  11                                                                   14  \
12                                                                   14  13   \
                                                                14  14        \
                                                           15  15             \
                                                      15  16                  \
                                                 15  17                       \
                                            15  18                            \
                                       15  19                                 \
                                  14  20                                      \
                             14  21                                           \
                        13  22                                                \
                   13  23                                                     \
              12  \
24\\n1.00000000000000000000000000000000000000000000000000000000000 - \
261.217675131221184283521287554686311391662856104395852032895 z + \
22746.3283441175283355838571286782693732811796653058359141485 z  - \
1.01991914785188480895904830119845962451226561803613008582999 10  z  + \
2.80081129343800625128243320643264652949082855381460998772457 10  z  - \
5.17807244508622605379296933401471221562279324969741570836791 10  z  + \
6.84117284396079904292059042057548282210291367239899451497595 10  z  - \
6.72770822565148428128737719363431784142977044464965851007069 10   z  + \
5.07046375410810657397128693304955856713310725208544273535527 10   z  - \
2.99216616168980095421661887502516207233609780788746932223339 10   z  + \
1.40472770976797145826285520403391986655568059679144895414492 10   z   - \
5.30822516568608408414552685204356880641195755565419540226959 10   z   + \
1.62803177397778789690881319575139116466565295232352081586489 10   z   - \
4.07445953432070038899843454927009739669865544223251560987897 10   z   + \
8.34340876324373890131529189088965900519867641030942312009025 10   z   - \
1.39799957293026158547862981268206134394935601344765663508310 10   z   + \
1.91143576155501079442410260128712530832532634318413862424650 10   z   - \
2.11977069309539801228332195986614997167361495658929940944974 10   z   + \
1.88764307345137383530546518915805103247958957233345622714186 10   z   - \
1.32890936275557616471327233081094861974063642805771483306799 10   z   + \
7.22356349354224222311440545250658354228067276046239737480241 10   z   - \
2.92237461716691626183974750422609324062080290180014042185023 10   z   + \
8.27996791991479578803418005022267872136171832413306635224416 10   z   - \
1.46534752830885876465853220623545883537508899090720069576464 10   z   + \
1.21862298261494201869108538903354998473842369080787445911386 10   \
z\\nCertified degree-24 bound 9!*quotient: \
34.401209414004734129483139454988030913046163217710704276162595053693314091005\
280\\nCertificate checks: <|Degree -> 24, PAtZero -> 1, NumeratorNonzero -> \
True, DenominatorPositive -> True, BoundPositive -> True, \
TensorCoordinateChecks -> True|>\"\>"},
    {
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"CertifiedBound\"\>", "\[Rule]", 
        "34.401209414004734129483139454988030913046163217710704276162595053693\
31409099457`50."}], ",", 
       RowBox[{"\<\"CertifiedPolynomial\"\>", "\[Rule]", 
        RowBox[{"1.`30.", "-", 
         RowBox[{"261.21767513122118428352128755468631139166`30.", " ", "z"}],
          "+", 
         RowBox[{"22746.32834411752833558385712867826937328118`30.", " ", 
          SuperscriptBox["z", "2"]}], "-", 
         RowBox[{"1.01991914785188480895904830119845962451226562`30.*^6", " ", 
          SuperscriptBox["z", "3"]}], "+", 
         RowBox[{
         "2.800811293438006251282433206432646529490828554`30.*^7", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{
         "5.1780724450862260537929693340147122156227932497`30.*^8", " ", 
          SuperscriptBox["z", "5"]}], "+", 
         RowBox[{
         "6.8411728439607990429205904205754828221029136724`30.*^9", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{
         "6.72770822565148428128737719363431784142977044465`30.*^10", " ", 
          SuperscriptBox["z", "7"]}], "+", 
         RowBox[{
         "5.0704637541081065739712869330495585671331072520854`30.*^11", " ", 
          SuperscriptBox["z", "8"]}], "-", 
         RowBox[{
         "2.99216616168980095421661887502516207233609780788746`30.*^12", " ", 
          SuperscriptBox["z", "9"]}], "+", 
         RowBox[{
         "1.404727709767971458262855204033919866555680596791447`30.*^13", " ", 
          SuperscriptBox["z", "10"]}], "-", 
         RowBox[{
         "5.308225165686084084145526852043568806411957555654266`30.*^13", " ", 
          SuperscriptBox["z", "11"]}], "+", 
         RowBox[{
         "1.6280317739777878969088131957513911646656529523235312`30.*^14", 
          " ", 
          SuperscriptBox["z", "12"]}], "-", 
         RowBox[{
         "4.0744595343207003889984345492700973966986554422312973`30.*^14", 
          " ", 
          SuperscriptBox["z", "13"]}], "+", 
         RowBox[{
         "8.3434087632437389013152918908896590051986764103227023`30.*^14", 
          " ", 
          SuperscriptBox["z", "14"]}], "-", 
         RowBox[{
         "1.39799957293026158547862981268206134394935601345581337`30.*^15", 
          " ", 
          SuperscriptBox["z", "15"]}], "+", 
         RowBox[{
         "1.91143576155501079442410260128712530832532634310129985`30.*^15", 
          " ", 
          SuperscriptBox["z", "16"]}], "-", 
         RowBox[{
         "2.11977069309539801228332195986614997167361495684579941`30.*^15", 
          " ", 
          SuperscriptBox["z", "17"]}], "+", 
         RowBox[{
         "1.8876430734513738353054651891580510324795895321299588`30.*^15", 
          " ", 
          SuperscriptBox["z", "18"]}], "-", 
         RowBox[{
         "1.32890936275557616471327233081094861974063638353575538`30.*^15", 
          " ", 
          SuperscriptBox["z", "19"]}], "+", 
         RowBox[{
         "7.2235634935422422231144054525065835422807033176416316`30.*^14", 
          " ", 
          SuperscriptBox["z", "20"]}], "-", 
         RowBox[{
         "2.9223746171669162618397475042260932406206414639878109`30.*^14", 
          " ", 
          SuperscriptBox["z", "21"]}], "+", 
         RowBox[{
         "8.279967919914795788034180050222678721361718324133066`30.*^13", " ", 
          SuperscriptBox["z", "22"]}], "-", 
         RowBox[{
         "1.465347528308858764658532206235458835375088990907201`30.*^13", " ", 
          SuperscriptBox["z", "23"]}], "+", 
         RowBox[{
         "1.21862298261494201869108538903354998473842369080788`30.*^12", " ", 
          SuperscriptBox["z", "24"]}]}]}], ",", 
       RowBox[{"\<\"CertificateChecks\"\>", "\[Rule]", 
        RowBox[{"\[LeftAssociation]", 
         RowBox[{
          RowBox[{"\<\"DegreeIs24\"\>", "\[Rule]", "True"}], ",", 
          RowBox[{"\<\"PAtZeroIsOne\"\>", "\[Rule]", "True"}], ",", 
          RowBox[{"\<\"NumeratorNonzero\"\>", "\[Rule]", "True"}], ",", 
          RowBox[{"\<\"DenominatorPositive\"\>", "\[Rule]", "True"}], ",", 
          RowBox[{"\<\"BoundPositive\"\>", "\[Rule]", "True"}], ",", 
          RowBox[{"\<\"TensorCoordinateChecks\"\>", "\[Rule]", "True"}]}], 
         "\[RightAssociation]"}]}], ",", 
       RowBox[{"\<\"TensorCoordinateChecks\"\>", "\[Rule]", 
        RowBox[{"\[LeftAssociation]", 
         RowBox[{
          RowBox[{"\<\"Numerator\"\>", "\[Rule]", "True"}], ",", 
          RowBox[{"\<\"Denominator\"\>", "\[Rule]", "True"}]}], 
         "\[RightAssociation]"}]}]}], "\[RightAssociation]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
  "Column"]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-5"},
 CellLabel->"Out[5]=",ExpressionUUID->"e3a42bc8-d369-1247-8162-d591cbf06863"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sixth moment of zeta', degree 5", "Section",ExpressionUUID->"192fcb78-9710-5e46-bdbe-72810e3a0229"],

Cell["\<\
This is the same two-piece quotient, after applying the shift derivatives \
which put one derivative on each zeta factor.\
\>", "Text",ExpressionUUID->"1d162322-5449-8747-822f-a388819cd2f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"$HistoryLength", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"calIRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t3"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t3"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t2"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t2"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"calJRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"1", "-", "w"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"1", "-", "yy"}]], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "1"], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "u"}], 
         RowBox[{"\[DifferentialD]", "z"}], 
         RowBox[{"\[DifferentialD]", "yy"}], 
         RowBox[{"\[DifferentialD]", "x"}], 
         RowBox[{"\[DifferentialD]", "w"}]}]}]}]}]}]}]}], ";", 
  RowBox[{"theta", "=", 
   FractionBox["1", "4"]}], ";", 
  RowBox[{"maxDeg", "=", "5"}], ";", 
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}]}], "]"}], "&"}], ")"}], "/@", 
    RowBox[{"Range", "[", "maxDeg", "]"}]}]}], ";", 
  RowBox[{"coeffs", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{"vars", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", "x_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "maxDeg"], 
    RowBox[{
     RowBox[{"coeffs", "\[LeftDoubleBracket]", 
      RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
     SuperscriptBox["x", "j"]}]}]}], ";", 
  RowBox[{"outDir", "=", "\"\<outputs\>\""}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"DirectoryQ", "[", "outDir", "]"}]}], ",", 
    RowBox[{"CreateDirectory", "[", "outDir", "]"}]}], "]"}], ";", 
  RowBox[{"useCache", "=", "False"}], ";", 
  RowBox[{"tag", "=", 
   RowBox[{"\"\<degree\>\"", "<>", 
    RowBox[{"ToString", "[", "maxDeg", "]"}], "<>", 
    "\"\<_pure_first_derivative\>\""}]}], ";", 
  RowBox[{"progressFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"outDir", ",", 
      RowBox[{"tag", "<>", "\"\<_progress.txt\>\""}]}], "}"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"mxFile", "[", "name_", "]"}], ":=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"outDir", ",", "name"}], "}"}], "]"}]}], ";", 
  RowBox[{"log", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"say", "[", "x__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ToString", "/@", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"log", ",", "s"}], "]"}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{"progressFile", ",", 
        RowBox[{"StringRiffle", "[", 
         RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], 
       "]"}], ";", 
      RowBox[{"Print", "[", "x", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<degree \>\"", ",", "maxDeg", ",", 
    "\"\< sixth moment of zeta', exact coefficient-sum calculation\>\""}], 
   "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Mathematica version: \>\"", ",", "$VersionNumber"}], "]"}], 
  ";", 
  RowBox[{
   RowBox[{"m11", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"m_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"i", "!"}], " ", 
     RowBox[{"j", "!"}], " ", 
     RowBox[{"k", "!"}], " ", 
     RowBox[{"l", "!"}], " ", 
     RowBox[{"m", "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "l", "+", "m", "+", "4"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "2"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", "m", "+", "2"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "m", "+", "5"}], ")"}],
       "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"m21a", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
      "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"m21b", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
      "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"m23", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"i", "!"}], " ", 
     RowBox[{"j", "!"}], " ", 
     RowBox[{"k", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "j", "+", "k", "+", "3"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"betaInterval", "[", 
    RowBox[{
     RowBox[{"p_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"q_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"p", "!"}], " ", 
     RowBox[{"q", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"betaTriangle", "[", 
    RowBox[{
     RowBox[{"p_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"q_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"r_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"p", "!"}], " ", 
     RowBox[{"q", "!"}], " ", 
     RowBox[{"r", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "r", "+", "2"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"tLinearMoment", "[", 
    RowBox[{
     RowBox[{"e1_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e2_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e3_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e4_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"tLinearMoment", "[", 
     RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], "e2"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"s", "=", "0"}], "e3"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"e2", ",", "r"}], "]"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"e3", ",", "s"}], "]"}], " ", 
          RowBox[{"betaInterval", "[", 
           RowBox[{
            RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ",", 
            RowBox[{
            "r", "+", "e4", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", "e4", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
         ")"}]}]}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], "e4"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"s", "=", "0"}], "e1"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"e4", ",", "r"}], "]"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"e1", ",", "s"}], "]"}], " ", 
          RowBox[{"betaInterval", "[", 
           RowBox[{
            RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ",", 
            RowBox[{
            "e2", "+", "r", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"e2", "+", "r", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
         ")"}]}]}]}]}]}]}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calJ10Prime = derivative of mathcal J_{1,0}(0)...\>\"", 
   "]"}], ";", 
  RowBox[{"t11", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"useCache", "&&", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calJ10.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{"calJ10", "=", 
        RowBox[{"Import", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calJ10.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"ClearAll", "[", 
         RowBox[{
         "x", ",", "x1", ",", "x2", ",", "x3", ",", "x4", ",", "t1", ",", 
          "t2", ",", "t3", ",", "t4", ",", "A", ",", "B"}], "]"}], ";", 
        RowBox[{"A", "=", 
         RowBox[{"1", "-", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", "x3"}], ")"}]}]}]}], ";", 
        RowBox[{"B", "=", 
         RowBox[{"1", "-", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "+", "x4"}], ")"}]}]}]}], ";", 
        RowBox[{"c1", "=", 
         RowBox[{
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}]}], "+", 
          RowBox[{"A", " ", "t1"}], "-", 
          RowBox[{"B", " ", "t2"}]}]}], ";", 
        RowBox[{"c2", "=", 
         RowBox[{
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}]}], "+", 
          RowBox[{"A", " ", "t1"}], "-", 
          RowBox[{"B", " ", "t2"}]}]}], ";", 
        RowBox[{"l1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t2"}], " ", "t3", " ", "B"}], "+", 
          RowBox[{"t1", " ", 
           RowBox[{"(", 
            RowBox[{"t3", "-", "1"}], ")"}], " ", "A"}], "+", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x3", "-", "x4"}], ")"}], " ", "t3"}], "-", "x3"}], 
            ")"}]}]}]}], ";", 
        RowBox[{"l2", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t1"}], " ", "t3", " ", "A"}], "+", 
          RowBox[{"t2", " ", 
           RowBox[{"(", 
            RowBox[{"t3", "-", "1"}], ")"}], " ", "B"}], "-", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x3", "-", "x4"}], ")"}], " ", "t3"}], "+", "x4"}], 
            ")"}]}]}]}], ";", 
        RowBox[{"l3", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t2"}], " ", "t4", " ", "B"}], "+", 
          RowBox[{"t1", " ", 
           RowBox[{"(", 
            RowBox[{"t4", "-", "1"}], ")"}], " ", "A"}], "+", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x1", "-", "x2"}], ")"}], " ", "t4"}], "-", "x1"}], 
            ")"}]}]}]}], ";", 
        RowBox[{"l4", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t1"}], " ", "t4", " ", "A"}], "+", 
          RowBox[{"t2", " ", 
           RowBox[{"(", 
            RowBox[{"t4", "-", "1"}], ")"}], " ", "B"}], "-", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x1", "-", "x2"}], ")"}], " ", "t4"}], "+", "x2"}], 
            ")"}]}]}]}], ";", 
        RowBox[{"base11", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
          "A", " ", "B", " ", "c1", " ", "c2", " ", "l1", " ", "l2", " ", 
           "l3", " ", "l4"}], "]"}]}], ";", 
        RowBox[{"rules11t", "=", 
         RowBox[{"CoefficientRules", "[", 
          RowBox[{"base11", ",", 
           RowBox[{"{", 
            RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], "]"}]}],
         ";", 
        RowBox[{"base11t", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"Last", "[", "#1", "]"}], 
               RowBox[{"Times", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"First", "[", "#1", "]"}], "+", "1"}], ")"}]}]], 
              "&"}], ")"}], "/@", "rules11t"}], "]"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"calJ10Coeff", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"calJ10Coeff", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "rules", "}"}], ",", 
            RowBox[{
             RowBox[{"rules", "=", 
              RowBox[{"CoefficientRules", "[", 
               RowBox[{
                RowBox[{"Expand", "[", 
                 RowBox[{"base11t", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x", "-", "x1", "-", "x2"}], ")"}], 
                   "i"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x", "-", "x3", "-", "x4"}], ")"}], 
                   "j"]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"x", ",", "x1", ",", "x2", ",", "x3", ",", "x4"}], 
                 "}"}]}], "]"}]}], ";", 
             RowBox[{"Total", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Last", "[", "#1", "]"}], " ", 
                  RowBox[{"m11", "@@", 
                   RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
               "rules"}], "]"}]}]}], "]"}]}]}], ";", 
        RowBox[{"calJ10", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["theta", "5"], " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"calJ10Coeff", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], "]"}]}], ";", 
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"mxFile", "[", 
           RowBox[{"tag", "<>", "\"\<_calJ10.mx\>\""}], "]"}], ",", 
          "calJ10"}], "]"}]}]}], "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calJ10Prime done in seconds: \>\"", ",", "t11"}], "]"}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calJ11Prime = derivative of mathcal J_{1,1}(0)...\>\"", 
   "]"}], ";", 
  RowBox[{"t12", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"cachedcalJ11", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"useCache", "&&", 
          RowBox[{"FileExistsQ", "[", 
           RowBox[{"mxFile", "[", 
            RowBox[{"tag", "<>", "\"\<_calJ11.mx\>\""}], "]"}], "]"}]}], ",", 
         RowBox[{"Import", "[", 
          RowBox[{"mxFile", "[", 
           RowBox[{"tag", "<>", "\"\<_calJ11.mx\>\""}], "]"}], "]"}], ",", 
         RowBox[{"Missing", "[", "\"\<not found\>\"", "]"}]}], "]"}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"cachedcalJ11", "=!=", 
          RowBox[{"Missing", "[", "\"\<not found\>\"", "]"}]}], "&&", 
         RowBox[{"FreeQ", "[", 
          RowBox[{"cachedcalJ11", ",", "Lt"}], "]"}]}], ",", 
        RowBox[{"calJ11", "=", "cachedcalJ11"}], ",", 
        RowBox[{
         RowBox[{"ClearAll", "[", 
          RowBox[{
          "eps", ",", "al", ",", "be", ",", "ga", ",", "de", ",", "X", ",", 
           "Y", ",", "Z", ",", "simplexMoment", ",", "simplexIntegral", ",", 
           "Iterm", ",", "fserPair", ",", "gserPair", ",", "coef4Pair", ",", 
           "calJ11Coeff", ",", "calJ11Rows", ",", "rowFile"}], "]"}], ";", 
         RowBox[{
          RowBox[{"simplexMoment", "[", 
           RowBox[{
            RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
            RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
            RowBox[{"k_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
          FractionBox[
           RowBox[{
            RowBox[{"i", "!"}], " ", 
            RowBox[{"j", "!"}], " ", 
            RowBox[{"k", "!"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "j", "+", "k", "+", "3"}], ")"}], "!"}]]}], 
         ";", 
         RowBox[{
          RowBox[{"simplexIntegral", "[", "poly_", "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "rules", "}"}], ",", 
            RowBox[{
             RowBox[{"rules", "=", 
              RowBox[{"CoefficientRules", "[", 
               RowBox[{
                RowBox[{"Expand", "[", "poly", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}]}], ";", 
             RowBox[{"Total", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Last", "[", "#1", "]"}], " ", 
                  RowBox[{"simplexMoment", "@@", 
                   RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
               "rules"}], "]"}]}]}], "]"}]}], ";", 
         RowBox[{
          RowBox[{"Iterm", "[", 
           RowBox[{"r_", ",", "aa_", ",", "bb_", ",", "cc_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"Iterm", "[", 
            RowBox[{"r", ",", "aa", ",", "bb", ",", "cc"}], "]"}], "=", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"n", "=", "0"}], "7"], 
            RowBox[{
             FractionBox["1", 
              RowBox[{"n", "!"}]], 
             RowBox[{
              SuperscriptBox["eps", "n"], " ", 
              SuperscriptBox["theta", "n"], " ", 
              RowBox[{"simplexIntegral", "[", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "X", "-", "Y", "-", "Z"}], ")"}], "r"], 
                " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "aa"}], " ", "X"}], "-", 
                   RowBox[{"bb", " ", "Y"}], "+", 
                   RowBox[{"cc", " ", "Z"}]}], ")"}], "n"]}], "]"}]}]}]}]}]}],
          ";", 
         RowBox[{
          RowBox[{"fserPair", "[", 
           RowBox[{
           "r_", ",", "s_", ",", "aa_", ",", "bb_", ",", "cc_", ",", "dd_"}], 
           "]"}], ":=", 
          FractionBox[
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "eps"}], " ", "cc"}], "]"}], " ", 
            RowBox[{"Iterm", "[", 
             RowBox[{"r", ",", "aa", ",", "bb", ",", "cc"}], "]"}], " ", 
            RowBox[{"Iterm", "[", 
             RowBox[{"s", ",", "aa", ",", "bb", ",", "cc"}], "]"}]}], 
           RowBox[{
            SuperscriptBox["eps", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"dd", "+", "aa"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"dd", "+", "bb"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"dd", "-", "cc"}], ")"}]}]]}], ";", 
         RowBox[{
          RowBox[{"gserPair", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"fserPair", "[", 
            RowBox[{
            "r", ",", "s", ",", "al", ",", "be", ",", "ga", ",", "de"}], 
            "]"}], "+", 
           RowBox[{"fserPair", "[", 
            RowBox[{
            "r", ",", "s", ",", "al", ",", "be", ",", "de", ",", "ga"}], 
            "]"}], "+", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "eps"}], " ", 
              RowBox[{"(", 
               RowBox[{"al", "+", "de"}], ")"}]}], "]"}], " ", 
            RowBox[{"fserPair", "[", 
             RowBox[{"r", ",", "s", ",", 
              RowBox[{"-", "de"}], ",", "be", ",", "ga", ",", 
              RowBox[{"-", "al"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "eps"}], " ", 
              RowBox[{"(", 
               RowBox[{"be", "+", "de"}], ")"}]}], "]"}], " ", 
            RowBox[{"fserPair", "[", 
             RowBox[{"r", ",", "s", ",", "al", ",", 
              RowBox[{"-", "de"}], ",", "ga", ",", 
              RowBox[{"-", "be"}]}], "]"}]}]}]}], ";", 
         RowBox[{
          RowBox[{"calJ11Coeff", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{"calJ11Coeff", "[", 
            RowBox[{"r", ",", "s"}], "]"}], "=", 
           RowBox[{"Expand", "[", 
            RowBox[{"Cancel", "[", 
             RowBox[{
              SuperscriptBox["theta", "6"], " ", 
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{
                RowBox[{"gserPair", "[", 
                 RowBox[{"r", ",", "s"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"eps", ",", "0", ",", "4"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"al", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"be", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ga", ",", "0", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"de", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "]"}], 
            "]"}]}]}], ";", 
         RowBox[{"rowFile", "=", 
          RowBox[{"mxFile", "[", 
           RowBox[{"tag", "<>", "\"\<_calJ11rows.mx\>\""}], "]"}]}], ";", 
         RowBox[{"calJ11Rows", "=", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"useCache", "&&", 
             RowBox[{"FileExistsQ", "[", "rowFile", "]"}]}], ",", 
            RowBox[{"Import", "[", "rowFile", "]"}], ",", 
            RowBox[{"Association", "[", "]"}]}], "]"}]}], ";", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"FreeQ", "[", 
             RowBox[{"calJ11Rows", ",", "Lt"}], "]"}]}], ",", 
           RowBox[{"calJ11Rows", "=", 
            RowBox[{"Association", "[", "]"}]}]}], "]"}], ";", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"KeyExistsQ", "[", 
               RowBox[{"calJ11Rows", ",", 
                RowBox[{"ToString", "[", "r", "]"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"say", "[", 
               RowBox[{
               "\"\<calJ11Prime row \>\"", ",", "r", ",", "\"\< of \>\"", ",",
                 "maxDeg"}], "]"}], ";", 
              RowBox[{
               RowBox[{"calJ11Rows", "[", 
                RowBox[{"ToString", "[", "r", "]"}], "]"}], "=", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"calJ11Coeff", "[", 
                  RowBox[{"r", ",", "s"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"s", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}]}], 
              ";", 
              RowBox[{"Export", "[", 
               RowBox[{"rowFile", ",", "calJ11Rows"}], "]"}]}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}], ";", 
         RowBox[{"calJ11", "=", 
          RowBox[{"Expand", "[", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"r", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"s", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"r", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"s", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{
               RowBox[{"calJ11Rows", "[", 
                RowBox[{"ToString", "[", "r", "]"}], "]"}], 
               "\[LeftDoubleBracket]", 
               RowBox[{"s", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}], 
           "]"}]}], ";", 
         RowBox[{"Export", "[", 
          RowBox[{
           RowBox[{"mxFile", "[", 
            RowBox[{"tag", "<>", "\"\<_calJ11.mx\>\""}], "]"}], ",", 
           "calJ11"}], "]"}]}]}], "]"}]}], "]"}], "\[LeftDoubleBracket]", "1",
     "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calJ11Prime done in seconds: \>\"", ",", "t12"}], "]"}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calI20Prime = derivative of mathcal I_{2,0}(0)...\>\"", 
   "]"}], ";", 
  RowBox[{"t21", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{"t", ",", "w1", ",", "w2", ",", "w3", ",", "w4"}], "]"}], ";", 
      RowBox[{"W", "=", 
       RowBox[{"w1", "+", "w2", "+", "w3", "+", "w4"}]}], ";", 
      RowBox[{"C21", "=", 
       RowBox[{"1", "-", 
        RowBox[{"theta", " ", "W"}]}]}], ";", 
      RowBox[{"d1", "=", 
       RowBox[{
        RowBox[{"t", " ", "C21"}], "+", 
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2"}], ")"}]}]}]}], ";", 
      RowBox[{"d2", "=", 
       RowBox[{
        RowBox[{"t", " ", "C21"}], "+", 
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"w3", "+", "w4"}], ")"}]}]}]}], ";", 
      RowBox[{"base21", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{"C21", " ", "d1", " ", "d2"}], "]"}]}], ";", 
      RowBox[{"rules21base", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"base21", ",", 
         RowBox[{"{", 
          RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4", ",", "t"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{
       RowBox[{"calI20Coeff", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"calI20Coeff", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"e", "=", 
                 RowBox[{"First", "[", "#1", "]"}]}], ",", 
                RowBox[{"c", "=", 
                 RowBox[{"Last", "[", "#1", "]"}]}]}], "}"}], ",", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
                 "+", "1"}]], 
               RowBox[{"c", " ", 
                RowBox[{"betaInterval", "[", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", "i"}], "]"}], " ", 
                RowBox[{"betaInterval", "[", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   ",", "j"}], "]"}], " ", 
                RowBox[{"betaInterval", "[", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   ",", "k"}], "]"}], " ", 
                RowBox[{"betaInterval", "[", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
                   ",", "l"}], "]"}], " ", 
                RowBox[{"tLinearMoment", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "+", "i", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "+", "j", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "+", "k", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "+", "l", "+", "1"}]}], 
                 "]"}]}]}]}], "]"}], "&"}], ")"}], "/@", "rules21base"}], 
         "]"}]}]}], ";", 
      RowBox[{"calI20", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         SuperscriptBox["theta", "8"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"calI20Coeff", "[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}]}]}]}]}],
         "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calI20Prime done in seconds: \>\"", ",", "t21"}], "]"}], ";", 
  RowBox[{"calI22", "=", "0"}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calI21Prime = derivative of mathcal I_{2,1}(0)...\>\"", 
   "]"}], ";", 
  RowBox[{"t23", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{
       "t1", ",", "t2", ",", "t3", ",", "x1", ",", "x2", ",", "x3", ",", "x4",
         ",", "x5", ",", "x6"}], "]"}], ";", 
      RowBox[{"base23", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x2", "+", "x4", "+", "x6"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"theta", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "+", "x3", "+", "x5"}], ")"}]}]}], ")"}]}], 
        "]"}]}], ";", 
      RowBox[{"rules23base", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"base23", ",", 
         RowBox[{"{", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
          "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"t23Moment", "[", 
        RowBox[{"i_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"t23Moment", "[", 
         RowBox[{"i", ",", "a", ",", "b", ",", "c"}], "]"}], "=", 
        RowBox[{"Module", "[", 
         RowBox[{
          RowBox[{"{", "rules", "}"}], ",", 
          RowBox[{
           RowBox[{"rules", "=", 
            RowBox[{"CoefficientRules", "[", 
             RowBox[{
              RowBox[{"Expand", "[", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}], "i"],
                 " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "t1"}], ")"}], "a"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "t2"}], ")"}], "b"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "-", "t3"}], ")"}], "c"]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}]}], "]"}]}], ";", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Last", "[", "#1", "]"}], " ", 
                RowBox[{"m23", "@@", 
                 RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
             "rules"}], "]"}]}]}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"calI21Coeff", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"calI21Coeff", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"e", "=", 
                 RowBox[{"First", "[", "#1", "]"}]}], ",", 
                RowBox[{"c0", "=", 
                 RowBox[{"Last", "[", "#1", "]"}]}], ",", 
                RowBox[{"a", "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "1", "\[RightDoubleBracket]"}], "+", 
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "2", "\[RightDoubleBracket]"}], "+", "j", "+", "2"}]}], 
                ",", 
                RowBox[{"b", "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "3", "\[RightDoubleBracket]"}], "+", 
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "4", "\[RightDoubleBracket]"}], "+", "k", "+", "2"}]}], 
                ",", 
                RowBox[{"c", "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "5", "\[RightDoubleBracket]"}], "+", 
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "6", "\[RightDoubleBracket]"}], "+", "l", "+", "2"}]}]}], 
               "}"}], ",", 
              RowBox[{"c0", " ", 
               RowBox[{"betaTriangle", "[", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 ",", "j"}], "]"}], " ", 
               RowBox[{"betaTriangle", "[", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
                 ",", "k"}], "]"}], " ", 
               RowBox[{"betaTriangle", "[", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
                 ",", 
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
                 ",", "l"}], "]"}], " ", 
               RowBox[{"t23Moment", "[", 
                RowBox[{"i", ",", "a", ",", "b", ",", "c"}], "]"}]}]}], "]"}],
             "&"}], ")"}], "/@", "rules23base"}], "]"}]}]}], ";", 
      RowBox[{"calI21", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         SuperscriptBox["theta", "10"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"calI21Coeff", "[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}]}]}]}]}],
         "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calI21Prime done in seconds: \>\"", ",", "t23"}], "]"}], ";", 
  RowBox[{"num", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"2", " ", "calJ10"}], "+", 
     RowBox[{"2", " ", "calJ11"}]}], "]"}]}], ";", 
  RowBox[{"den", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"6", " ", "calI20"}], "+", 
     RowBox[{"2", " ", "calI22"}], "+", 
     RowBox[{"8", " ", "calI21"}]}], "]"}]}], ";", 
  RowBox[{"bound", "=", 
   RowBox[{"FullSimplify", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"9", "!"}], " ", 
      SuperscriptBox["num", "2"]}], "den"], "]"}]}], ";", 
  RowBox[{"say", "[", "\"\<Starting optimisation for |zeta'|^6\>\"", "]"}], 
  ";", 
  RowBox[{"res", "=", 
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "\"\<|zeta'|^6\>\"", ",", "bound", ",", "vars", ",", "maxDeg", ",", "say",
      ",", "100"}], "]"}]}], ";", 
  RowBox[{"certificate", "=", 
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"bound", ",", "vars", ",", 
     RowBox[{
      RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", "]"}], 
     ",", "80"}], "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best |zeta'|^6: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Value\>\"", "]"}],
       ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<Certified |zeta'|^6 at the rationalized polynomial: \>\"", ",", 
    RowBox[{"certificate", "[", "\"\<DecimalValue\>\"", "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best polynomial for |zeta'|^6: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", 
         "]"}]}], "]"}], ",", "50"}], "]"}]}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outDir", ",", 
       RowBox[{"tag", "<>", "\"\<_results.mx\>\""}]}], "}"}], "]"}], ",", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{"\"\<calJ10\>\"", "\[Rule]", "calJ10"}], ",", 
      RowBox[{"\"\<calJ11\>\"", "\[Rule]", "calJ11"}], ",", 
      RowBox[{"\"\<calI20\>\"", "\[Rule]", "calI20"}], ",", 
      RowBox[{"\"\<calI22\>\"", "\[Rule]", "calI22"}], ",", 
      RowBox[{"\"\<calI21\>\"", "\[Rule]", "calI21"}], ",", 
      RowBox[{"\"\<num\>\"", "\[Rule]", "num"}], ",", 
      RowBox[{"\"\<den\>\"", "\[Rule]", "den"}], ",", 
      RowBox[{"\"\<bound\>\"", "\[Rule]", "bound"}], ",", 
      RowBox[{"\"\<res\>\"", "\[Rule]", "res"}], ",", 
      RowBox[{"\"\<certificate\>\"", "\[Rule]", "certificate"}]}], "]"}]}], 
   "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outDir", ",", 
       RowBox[{"tag", "<>", "\"\<_results.txt\>\""}]}], "}"}], "]"}], ",", 
    RowBox[{"StringRiffle", "[", 
     RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], "]"}],
   ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta'|^6\>\""}], ",", 
    RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<Value\>\"", "]"}], ",", "30"}], "]"}]}], 
         "}"}], "&"}], ")"}], "/@", 
      RowBox[{"res", "[", "\"\<DegreeResults\>\"", "]"}]}]}], ",", 
    RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
     RowBox[{"certificate", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
    RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", 
          "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
    RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
     RowBox[{"certificate", "[", "\"\<Positive\>\"", "]"}]}]}], "]"}], ";", 
  TagBox[GridBox[{
     {
      RowBox[{"Import", "[", 
       RowBox[{"progressFile", ",", "\"\<Text\>\""}], "]"}]},
     {
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
         RowBox[{"certificate", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
        RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
             RowBox[{
              RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"",
               "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
        RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
         RowBox[{"certificate", "[", "\"\<Positive\>\"", "]"}]}]}], "]"}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
   "Column"]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-6"},
 CellLabel->"In[6]:=",ExpressionUUID->"0dc3e942-e769-854e-8b40-160e6bfbe312"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"degree 5 sixth moment of zeta', exact coefficient-sum \
calculation\\nMathematica version: 14.\\nStarting calJ10Prime = derivative of \
mathcal J_{1,0}(0)...\\ncalJ10Prime done in seconds: 5.16461\\nStarting \
calJ11Prime = derivative of mathcal J_{1,1}(0)...\\ncalJ11Prime row 0 of \
5\\ncalJ11Prime row 1 of 5\\ncalJ11Prime row 2 of 5\\ncalJ11Prime row 3 of \
5\\ncalJ11Prime row 4 of 5\\ncalJ11Prime row 5 of 5\\ncalJ11Prime done in \
seconds: 167.27\\nStarting calI20Prime = derivative of mathcal \
I_{2,0}(0)...\\ncalI20Prime done in seconds: 3.37429\\nStarting calI21Prime = \
derivative of mathcal I_{2,1}(0)...\\ncalI21Prime done in seconds: \
14.5592\\nStarting optimisation for |zeta'|^6\\n|zeta'|^6: degree 1, starts = \
6\\n|zeta'|^6: degree 1 bound = \
0.46112631659023311945351301649305155489122846131202\\n|zeta'|^6: degree 1 \
coefficients = {-1.82927522731655559708994864892, 0, 0, 0, 0}\\n|zeta'|^6: \
degree 2, starts = 3\\n|zeta'|^6: degree 2 bound = \
0.50744232520670097084207544578923566841346690295918\\n|zeta'|^6: degree 2 \
coefficients = {-5.09836046250507579563753883115, \
5.49602716859635115111541993500, 0, 0, 0}\\n|zeta'|^6: degree 3, starts = \
3\\n|zeta'|^6: degree 3 bound = \
0.52797142304827414969512602153866180623575141871258\\n|zeta'|^6: degree 3 \
coefficients = {-8.84010321848917707013577095200, \
20.7734134527396771618164214532, -14.0255864134377256614335140703, 0, \
0}\\n|zeta'|^6: degree 4, starts = 3\\n|zeta'|^6: degree 4 bound = \
0.54162814776036373723014277058304424763814882096992\\n|zeta'|^6: degree 4 \
coefficients = {-13.6829241166969271866254912924, \
54.1306749309369544693160270157, -81.4453523288932428436799337250, \
41.3878553269695247452232612624, 0}\\n|zeta'|^6: degree 5, starts = \
3\\n|zeta'|^6: degree 5 bound = \
0.54958426943579146499022157043700808103444912535413\\n|zeta'|^6: degree 5 \
coefficients = {-18.8812664357508334110778154141, \
107.736613152085060441868076250, -261.161230378765353520745105582, \
283.295670071296591094072954509, -113.101863599527059424883689177}\\nBest \
|zeta'|^6: \
0.5495842694357914649902215704370080810344491253541323357973555365934009365158\
6853\\nCertified |zeta'|^6 at the rationalized polynomial: \
0.5495842694357914649902215704370080810344491253541323357973555365934009365158\
6853\\nBest polynomial for |zeta'|^6:                                         \
                                                                              \
                                             2                                \
                        3                                                     \
   4                                                        \
5\\n1.0000000000000000000000000000000000000000000000000 - \
18.881266435750833411077815414091754908431857786497 z + \
107.73661315208506044186807625049557363677346957265 z  - \
261.16123037876535352074510558173016130213529214603 z  + \
283.29567007129659109407295450860776528524462461798 z  - \
113.10186359952705942488368917675168863360536115579 z\"\>"},
    {
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"CertifiedBound\"\>", "\[Rule]", 
        "0.5495842694357914649902215704370080810344491253541323357973555365934\
00936515868532669794212657972`80."}], ",", 
       RowBox[{"\<\"CertifiedPolynomialCoefficients\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "18.88126643575083341107781541409175490843`30."}], ",",
           "107.73661315208506044186807625049557363677`30.", ",", 
          RowBox[{"-", "261.16123037876535352074510558173016130214`30."}], 
          ",", "283.29567007129659109407295450860776528524`30.", ",", 
          RowBox[{"-", "113.1018635995270594248836891767516886336`30."}]}], 
         "}"}]}], ",", 
       RowBox[{"\<\"CertificatePositive\"\>", "\[Rule]", "True"}]}], 
      "\[RightAssociation]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
  "Column"]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-6"},
 CellLabel->"Out[6]=",ExpressionUUID->"7c6eae1e-3f74-d04c-89e2-4522d78601d6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Sixth moment of zeta'', degree 5", "Section",ExpressionUUID->"82f58ab3-6cfc-9f46-9038-73a2732779c3"],

Cell["\<\
This is the same two-piece quotient, after applying the shift derivatives \
which put two derivatives on each zeta factor.\
\>", "Text",ExpressionUUID->"996ae350-50da-cb4c-a42f-ccff1518f01a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"$HistoryLength", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"calIRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t3"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t3"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t2"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t2"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"calJRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"1", "-", "w"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"1", "-", "yy"}]], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "1"], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "u"}], 
         RowBox[{"\[DifferentialD]", "z"}], 
         RowBox[{"\[DifferentialD]", "yy"}], 
         RowBox[{"\[DifferentialD]", "x"}], 
         RowBox[{"\[DifferentialD]", "w"}]}]}]}]}]}]}]}], ";", 
  RowBox[{"theta", "=", 
   FractionBox["1", "4"]}], ";", 
  RowBox[{"maxDeg", "=", "5"}], ";", 
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}]}], "]"}], "&"}], ")"}], "/@", 
    RowBox[{"Range", "[", "maxDeg", "]"}]}]}], ";", 
  RowBox[{"coeffs", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{"vars", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", "x_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "maxDeg"], 
    RowBox[{
     RowBox[{"coeffs", "\[LeftDoubleBracket]", 
      RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
     SuperscriptBox["x", "j"]}]}]}], ";", 
  RowBox[{"outDir", "=", "\"\<outputs\>\""}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"DirectoryQ", "[", "outDir", "]"}]}], ",", 
    RowBox[{"CreateDirectory", "[", "outDir", "]"}]}], "]"}], ";", 
  RowBox[{"useCache", "=", "False"}], ";", 
  RowBox[{"tag", "=", 
   RowBox[{"\"\<degree\>\"", "<>", 
    RowBox[{"ToString", "[", "maxDeg", "]"}], "<>", 
    "\"\<_pure_second_derivative\>\""}]}], ";", 
  RowBox[{"progressFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"outDir", ",", 
      RowBox[{"tag", "<>", "\"\<_progress.txt\>\""}]}], "}"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"mxFile", "[", "name_", "]"}], ":=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"outDir", ",", "name"}], "}"}], "]"}]}], ";", 
  RowBox[{"log", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"say", "[", "x__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ToString", "/@", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"log", ",", "s"}], "]"}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{"progressFile", ",", 
        RowBox[{"StringRiffle", "[", 
         RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], 
       "]"}], ";", 
      RowBox[{"Print", "[", "x", "]"}]}]}], "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<degree \>\"", ",", "maxDeg", ",", 
    "\"\< sixth moment of zeta'', exact coefficient-sum calculation\>\""}], 
   "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Mathematica version: \>\"", ",", "$VersionNumber"}], "]"}], 
  ";", 
  RowBox[{
   RowBox[{"m11", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"m_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"i", "!"}], " ", 
     RowBox[{"j", "!"}], " ", 
     RowBox[{"k", "!"}], " ", 
     RowBox[{"l", "!"}], " ", 
     RowBox[{"m", "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "l", "+", "m", "+", "4"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "2"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "+", "m", "+", "2"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "m", "+", "5"}], ")"}],
       "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"m21a", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
      "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"m21b", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
      "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"m23", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"i", "!"}], " ", 
     RowBox[{"j", "!"}], " ", 
     RowBox[{"k", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "j", "+", "k", "+", "3"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"betaInterval", "[", 
    RowBox[{
     RowBox[{"p_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"q_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"p", "!"}], " ", 
     RowBox[{"q", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"betaTriangle", "[", 
    RowBox[{
     RowBox[{"p_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"q_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"r_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"p", "!"}], " ", 
     RowBox[{"q", "!"}], " ", 
     RowBox[{"r", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "r", "+", "2"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"tLinearMoment", "[", 
    RowBox[{
     RowBox[{"e1_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e2_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e3_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e4_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"tLinearMoment", "[", 
     RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], "e2"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"s", "=", "0"}], "e3"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"e2", ",", "r"}], "]"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"e3", ",", "s"}], "]"}], " ", 
          RowBox[{"betaInterval", "[", 
           RowBox[{
            RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ",", 
            RowBox[{
            "r", "+", "e4", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", "e4", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
         ")"}]}]}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], "e4"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"s", "=", "0"}], "e1"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"e4", ",", "r"}], "]"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"e1", ",", "s"}], "]"}], " ", 
          RowBox[{"betaInterval", "[", 
           RowBox[{
            RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ",", 
            RowBox[{
            "e2", "+", "r", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"e2", "+", "r", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
         ")"}]}]}]}]}]}]}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calJ10Second = second derivative of mathcal \
J_{1,0}(0)...\>\"", "]"}], ";", 
  RowBox[{"t11", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"useCache", "&&", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calJ10.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{"calJ10", "=", 
        RowBox[{"Import", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calJ10.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"ClearAll", "[", 
         RowBox[{
         "x", ",", "x1", ",", "x2", ",", "x3", ",", "x4", ",", "t1", ",", 
          "t2", ",", "t3", ",", "t4", ",", "A", ",", "B"}], "]"}], ";", 
        RowBox[{"A", "=", 
         RowBox[{"1", "-", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "+", "x3"}], ")"}]}]}]}], ";", 
        RowBox[{"B", "=", 
         RowBox[{"1", "-", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "+", "x4"}], ")"}]}]}]}], ";", 
        RowBox[{"c1", "=", 
         RowBox[{
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "x2"}], ")"}]}], "+", 
          RowBox[{"A", " ", "t1"}], "-", 
          RowBox[{"B", " ", "t2"}]}]}], ";", 
        RowBox[{"c2", "=", 
         RowBox[{
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}]}], "+", 
          RowBox[{"A", " ", "t1"}], "-", 
          RowBox[{"B", " ", "t2"}]}]}], ";", 
        RowBox[{"l1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t2"}], " ", "t3", " ", "B"}], "+", 
          RowBox[{"t1", " ", 
           RowBox[{"(", 
            RowBox[{"t3", "-", "1"}], ")"}], " ", "A"}], "+", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x3", "-", "x4"}], ")"}], " ", "t3"}], "-", "x3"}], 
            ")"}]}]}]}], ";", 
        RowBox[{"l2", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t1"}], " ", "t3", " ", "A"}], "+", 
          RowBox[{"t2", " ", 
           RowBox[{"(", 
            RowBox[{"t3", "-", "1"}], ")"}], " ", "B"}], "-", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x3", "-", "x4"}], ")"}], " ", "t3"}], "+", "x4"}], 
            ")"}]}]}]}], ";", 
        RowBox[{"l3", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t2"}], " ", "t4", " ", "B"}], "+", 
          RowBox[{"t1", " ", 
           RowBox[{"(", 
            RowBox[{"t4", "-", "1"}], ")"}], " ", "A"}], "+", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x1", "-", "x2"}], ")"}], " ", "t4"}], "-", "x1"}], 
            ")"}]}]}]}], ";", 
        RowBox[{"l4", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "t1"}], " ", "t4", " ", "A"}], "+", 
          RowBox[{"t2", " ", 
           RowBox[{"(", 
            RowBox[{"t4", "-", "1"}], ")"}], " ", "B"}], "-", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x1", "-", "x2"}], ")"}], " ", "t4"}], "+", "x2"}], 
            ")"}]}]}]}], ";", 
        RowBox[{"base11", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{"A", " ", "B", " ", "c1", " ", "c2", " ", 
           SuperscriptBox["l1", "2"], " ", 
           SuperscriptBox["l2", "2"], " ", 
           SuperscriptBox["l3", "2"], " ", 
           SuperscriptBox["l4", "2"]}], "]"}]}], ";", 
        RowBox[{"rules11t", "=", 
         RowBox[{"CoefficientRules", "[", 
          RowBox[{"base11", ",", 
           RowBox[{"{", 
            RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], "]"}]}],
         ";", 
        RowBox[{"base11t", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"Last", "[", "#1", "]"}], 
               RowBox[{"Times", "@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"First", "[", "#1", "]"}], "+", "1"}], ")"}]}]], 
              "&"}], ")"}], "/@", "rules11t"}], "]"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"calJ10Coeff", "[", 
          RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"calJ10Coeff", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "rules", "}"}], ",", 
            RowBox[{
             RowBox[{"rules", "=", 
              RowBox[{"CoefficientRules", "[", 
               RowBox[{
                RowBox[{"Expand", "[", 
                 RowBox[{"base11t", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x", "-", "x1", "-", "x2"}], ")"}], 
                   "i"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "x", "-", "x3", "-", "x4"}], ")"}], 
                   "j"]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"x", ",", "x1", ",", "x2", ",", "x3", ",", "x4"}], 
                 "}"}]}], "]"}]}], ";", 
             RowBox[{"Total", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Last", "[", "#1", "]"}], " ", 
                  RowBox[{"m11", "@@", 
                   RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
               "rules"}], "]"}]}]}], "]"}]}]}], ";", 
        RowBox[{"calJ10", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SuperscriptBox["theta", "5"], " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"calJ10Coeff", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], "]"}]}], ";", 
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"mxFile", "[", 
           RowBox[{"tag", "<>", "\"\<_calJ10.mx\>\""}], "]"}], ",", 
          "calJ10"}], "]"}]}]}], "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calJ10Second done in seconds: \>\"", ",", "t11"}], "]"}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calJ11Second = second derivative of mathcal \
J_{1,1}(0)...\>\"", "]"}], ";", 
  RowBox[{"t12", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"useCache", "&&", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calJ11.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{"calJ11", "=", 
        RowBox[{"Import", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calJ11.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"ClearAll", "[", 
         RowBox[{
         "eps", ",", "al", ",", "be", ",", "ga", ",", "de", ",", "X", ",", 
          "Y", ",", "Z", ",", "simplexMoment", ",", "simplexIntegral", ",", 
          "Iterm", ",", "fserPair", ",", "gserPair", ",", "calJ11Coeff", ",", 
          "calJ11Rows", ",", "rowFile"}], "]"}], ";", 
        RowBox[{
         RowBox[{"simplexMoment", "[", 
          RowBox[{
           RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
           RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
           RowBox[{"k_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
         FractionBox[
          RowBox[{
           RowBox[{"i", "!"}], " ", 
           RowBox[{"j", "!"}], " ", 
           RowBox[{"k", "!"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "j", "+", "k", "+", "3"}], ")"}], "!"}]]}], ";", 
        RowBox[{
         RowBox[{"simplexIntegral", "[", "poly_", "]"}], ":=", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "rules", "}"}], ",", 
           RowBox[{
            RowBox[{"rules", "=", 
             RowBox[{"CoefficientRules", "[", 
              RowBox[{
               RowBox[{"Expand", "[", "poly", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"X", ",", "Y", ",", "Z"}], "}"}]}], "]"}]}], ";", 
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Last", "[", "#1", "]"}], " ", 
                 RowBox[{"simplexMoment", "@@", 
                  RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
              "rules"}], "]"}]}]}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"Iterm", "[", 
          RowBox[{"r_", ",", "aa_", ",", "bb_", ",", "cc_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"Iterm", "[", 
           RowBox[{"r", ",", "aa", ",", "bb", ",", "cc"}], "]"}], "=", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"n", "=", "0"}], "11"], 
           RowBox[{
            FractionBox["1", 
             RowBox[{"n", "!"}]], 
            RowBox[{
             SuperscriptBox["eps", "n"], " ", 
             SuperscriptBox["theta", "n"], " ", 
             RowBox[{"simplexIntegral", "[", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "X", "-", "Y", "-", "Z"}], ")"}], "r"], 
               " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "aa"}], " ", "X"}], "-", 
                  RowBox[{"bb", " ", "Y"}], "+", 
                  RowBox[{"cc", " ", "Z"}]}], ")"}], "n"]}], "]"}]}]}]}]}]}], 
        ";", 
        RowBox[{
         RowBox[{"fserPair", "[", 
          RowBox[{
          "r_", ",", "s_", ",", "aa_", ",", "bb_", ",", "cc_", ",", "dd_"}], 
          "]"}], ":=", 
         FractionBox[
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "eps"}], " ", "cc"}], "]"}], " ", 
           RowBox[{"Iterm", "[", 
            RowBox[{"r", ",", "aa", ",", "bb", ",", "cc"}], "]"}], " ", 
           RowBox[{"Iterm", "[", 
            RowBox[{"s", ",", "aa", ",", "bb", ",", "cc"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["eps", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"dd", "+", "aa"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"dd", "+", "bb"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"dd", "-", "cc"}], ")"}]}]]}], ";", 
        RowBox[{
         RowBox[{"gserPair", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"fserPair", "[", 
           RowBox[{
           "r", ",", "s", ",", "al", ",", "be", ",", "ga", ",", "de"}], "]"}],
           "+", 
          RowBox[{"fserPair", "[", 
           RowBox[{
           "r", ",", "s", ",", "al", ",", "be", ",", "de", ",", "ga"}], "]"}],
           "+", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "eps"}], " ", 
             RowBox[{"(", 
              RowBox[{"al", "+", "de"}], ")"}]}], "]"}], " ", 
           RowBox[{"fserPair", "[", 
            RowBox[{"r", ",", "s", ",", 
             RowBox[{"-", "de"}], ",", "be", ",", "ga", ",", 
             RowBox[{"-", "al"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "eps"}], " ", 
             RowBox[{"(", 
              RowBox[{"be", "+", "de"}], ")"}]}], "]"}], " ", 
           RowBox[{"fserPair", "[", 
            RowBox[{"r", ",", "s", ",", "al", ",", 
             RowBox[{"-", "de"}], ",", "ga", ",", 
             RowBox[{"-", "be"}]}], "]"}]}]}]}], ";", 
        RowBox[{
         RowBox[{"calJ11Coeff", "[", 
          RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"calJ11Coeff", "[", 
           RowBox[{"r", ",", "s"}], "]"}], "=", 
          RowBox[{"Expand", "[", 
           RowBox[{"Cancel", "[", 
            RowBox[{"16", " ", 
             SuperscriptBox["theta", "6"], " ", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{
               RowBox[{"gserPair", "[", 
                RowBox[{"r", ",", "s"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"eps", ",", "0", ",", "8"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"al", ",", "0", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"be", ",", "0", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"ga", ",", "0", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"de", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "]"}], 
           "]"}]}]}], ";", 
        RowBox[{"rowFile", "=", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calJ11rows.mx\>\""}], "]"}]}], ";", 
        RowBox[{"calJ11Rows", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"useCache", "&&", 
            RowBox[{"FileExistsQ", "[", "rowFile", "]"}]}], ",", 
           RowBox[{"Import", "[", "rowFile", "]"}], ",", 
           RowBox[{"Association", "[", "]"}]}], "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"KeyExistsQ", "[", 
              RowBox[{"calJ11Rows", ",", 
               RowBox[{"ToString", "[", "r", "]"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"say", "[", 
              RowBox[{
              "\"\<calJ11Second row \>\"", ",", "r", ",", "\"\< of \>\"", ",",
                "maxDeg"}], "]"}], ";", 
             RowBox[{
              RowBox[{"calJ11Rows", "[", 
               RowBox[{"ToString", "[", "r", "]"}], "]"}], "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"calJ11Coeff", "[", 
                 RowBox[{"r", ",", "s"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"s", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}]}], 
             ";", 
             RowBox[{"Export", "[", 
              RowBox[{"rowFile", ",", "calJ11Rows"}], "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "0", ",", "maxDeg"}], "}"}]}], "]"}], ";", 
        RowBox[{"calJ11", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"r", "=", "0"}], "maxDeg"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"s", "=", "0"}], "maxDeg"], 
            RowBox[{
             RowBox[{"coeffs", "\[LeftDoubleBracket]", 
              RowBox[{"r", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
             RowBox[{"coeffs", "\[LeftDoubleBracket]", 
              RowBox[{"s", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
             RowBox[{
              RowBox[{"calJ11Rows", "[", 
               RowBox[{"ToString", "[", "r", "]"}], "]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"s", "+", "1"}], "\[RightDoubleBracket]"}]}]}]}], 
          "]"}]}], ";", 
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"mxFile", "[", 
           RowBox[{"tag", "<>", "\"\<_calJ11.mx\>\""}], "]"}], ",", 
          "calJ11"}], "]"}]}]}], "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calJ11Second done in seconds: \>\"", ",", "t12"}], "]"}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calI20Second = second derivative of mathcal \
I_{2,0}(0)...\>\"", "]"}], ";", 
  RowBox[{"t21", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"useCache", "&&", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calI20.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{"calI20", "=", 
        RowBox[{"Import", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calI20.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"ClearAll", "[", 
         RowBox[{"t", ",", "w1", ",", "w2", ",", "w3", ",", "w4"}], "]"}], 
        ";", 
        RowBox[{"W", "=", 
         RowBox[{"w1", "+", "w2", "+", "w3", "+", "w4"}]}], ";", 
        RowBox[{"C21", "=", 
         RowBox[{"1", "-", 
          RowBox[{"theta", " ", "W"}]}]}], ";", 
        RowBox[{"d1", "=", 
         RowBox[{
          RowBox[{"t", " ", "C21"}], "+", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"w1", "+", "w2"}], ")"}]}]}]}], ";", 
        RowBox[{"d2", "=", 
         RowBox[{
          RowBox[{"t", " ", "C21"}], "+", 
          RowBox[{"theta", " ", 
           RowBox[{"(", 
            RowBox[{"w3", "+", "w4"}], ")"}]}]}]}], ";", 
        RowBox[{"base21", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{"C21", " ", 
           SuperscriptBox["d1", "2"], " ", 
           SuperscriptBox["d2", "2"]}], "]"}]}], ";", 
        RowBox[{"rules21base", "=", 
         RowBox[{"CoefficientRules", "[", 
          RowBox[{"base21", ",", 
           RowBox[{"{", 
            RowBox[{"w1", ",", "w2", ",", "w3", ",", "w4", ",", "t"}], 
            "}"}]}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"calI20Coeff", "[", 
          RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"calI20Coeff", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"With", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"e", "=", 
                   RowBox[{"First", "[", "#1", "]"}]}], ",", 
                  RowBox[{"c", "=", 
                   RowBox[{"Last", "[", "#1", "]"}]}]}], "}"}], ",", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "5", 
                    "\[RightDoubleBracket]"}], "+", "1"}]], 
                 RowBox[{"c", " ", 
                  RowBox[{"betaInterval", "[", 
                   RowBox[{
                    RowBox[{
                    "e", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "i"}], "]"}], " ", 
                  RowBox[{"betaInterval", "[", 
                   RowBox[{
                    RowBox[{
                    "e", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "j"}], "]"}], " ", 
                  RowBox[{"betaInterval", "[", 
                   RowBox[{
                    RowBox[{
                    "e", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", "k"}], "]"}], " ", 
                  RowBox[{"betaInterval", "[", 
                   RowBox[{
                    RowBox[{
                    "e", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], ",", "l"}], "]"}], " ", 
                  RowBox[{"tLinearMoment", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    "e", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "+", "i", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{
                    "e", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "+", "j", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{
                    "e", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "+", "k", "+", "1"}], ",", 
                    RowBox[{
                    RowBox[{
                    "e", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "+", "l", "+", "1"}]}], 
                   "]"}]}]}]}], "]"}], "&"}], ")"}], "/@", "rules21base"}], 
           "]"}]}]}], ";", 
        RowBox[{"calI20", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           SuperscriptBox["theta", "8"], " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "0"}], "maxDeg"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "0"}], "maxDeg"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"l", "=", "0"}], "maxDeg"], 
               RowBox[{
                RowBox[{"coeffs", "\[LeftDoubleBracket]", 
                 RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"coeffs", "\[LeftDoubleBracket]", 
                 RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"coeffs", "\[LeftDoubleBracket]", 
                 RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"coeffs", "\[LeftDoubleBracket]", 
                 RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"calI20Coeff", "[", 
                 RowBox[{"i", ",", "j", ",", "k", ",", "l"}], 
                 "]"}]}]}]}]}]}]}], "]"}]}], ";", 
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"mxFile", "[", 
           RowBox[{"tag", "<>", "\"\<_calI20.mx\>\""}], "]"}], ",", 
          "calI20"}], "]"}]}]}], "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calI20Second done in seconds: \>\"", ",", "t21"}], "]"}], ";", 
  RowBox[{"calI22", "=", "0"}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calI21Second = second derivative of mathcal \
I_{2,1}(0)...\>\"", "]"}], ";", 
  RowBox[{"t23", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"useCache", "&&", 
        RowBox[{"FileExistsQ", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calI21.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{"calI21", "=", 
        RowBox[{"Import", "[", 
         RowBox[{"mxFile", "[", 
          RowBox[{"tag", "<>", "\"\<_calI21.mx\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"ClearAll", "[", 
         RowBox[{
         "t1", ",", "t2", ",", "t3", ",", "x1", ",", "x2", ",", "x3", ",", 
          "x4", ",", "x5", ",", "x6"}], "]"}], ";", 
        RowBox[{"base23", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"x2", "+", "x4", "+", "x6"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"theta", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "+", "x3", "+", "x5"}], ")"}]}]}], ")"}], 
            "2"]}], "]"}]}], ";", 
        RowBox[{"rules23base", "=", 
         RowBox[{"CoefficientRules", "[", 
          RowBox[{"base23", ",", 
           RowBox[{"{", 
            RowBox[{
            "x1", ",", "x2", ",", "x3", ",", "x4", ",", "x5", ",", "x6"}], 
            "}"}]}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"t23Moment", "[", 
          RowBox[{"i_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"t23Moment", "[", 
           RowBox[{"i", ",", "a", ",", "b", ",", "c"}], "]"}], "=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", "rules", "}"}], ",", 
            RowBox[{
             RowBox[{"rules", "=", 
              RowBox[{"CoefficientRules", "[", 
               RowBox[{
                RowBox[{"Expand", "[", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "t1", "-", "t2", "-", "t3"}], ")"}], 
                   "i"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "t1"}], ")"}], "a"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "t2"}], ")"}], "b"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", "t3"}], ")"}], "c"]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"t1", ",", "t2", ",", "t3"}], "}"}]}], "]"}]}], ";", 
             RowBox[{"Total", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Last", "[", "#1", "]"}], " ", 
                  RowBox[{"m23", "@@", 
                   RowBox[{"First", "[", "#1", "]"}]}]}], "&"}], ")"}], "/@", 
               "rules"}], "]"}]}]}], "]"}]}]}], ";", 
        RowBox[{
         RowBox[{"calI21Coeff", "[", 
          RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
         RowBox[{
          RowBox[{"calI21Coeff", "[", 
           RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
          RowBox[{"Total", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"With", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"e", "=", 
                   RowBox[{"First", "[", "#1", "]"}]}], ",", 
                  RowBox[{"c0", "=", 
                   RowBox[{"Last", "[", "#1", "]"}]}], ",", 
                  RowBox[{"a", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]",
                     "1", "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]",
                     "2", "\[RightDoubleBracket]"}], "+", "j", "+", "2"}]}], 
                  ",", 
                  RowBox[{"b", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]",
                     "3", "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]",
                     "4", "\[RightDoubleBracket]"}], "+", "k", "+", "2"}]}], 
                  ",", 
                  RowBox[{"c", "=", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]",
                     "5", "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]",
                     "6", "\[RightDoubleBracket]"}], "+", "l", "+", "2"}]}]}],
                  "}"}], ",", 
                RowBox[{"c0", " ", 
                 RowBox[{"betaTriangle", "[", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "j"}], "]"}], " ", 
                 RowBox[{"betaTriangle", "[", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], ",", "k"}], "]"}], " ", 
                 RowBox[{"betaTriangle", "[", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "5", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "6", 
                    "\[RightDoubleBracket]"}], ",", "l"}], "]"}], " ", 
                 RowBox[{"t23Moment", "[", 
                  RowBox[{"i", ",", "a", ",", "b", ",", "c"}], "]"}]}]}], 
               "]"}], "&"}], ")"}], "/@", "rules23base"}], "]"}]}]}], ";", 
        RowBox[{"calI21", "=", 
         RowBox[{"Expand", "[", 
          RowBox[{
           SuperscriptBox["theta", "11"], " ", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"i", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "0"}], "maxDeg"], 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "0"}], "maxDeg"], 
              RowBox[{
               UnderoverscriptBox["\[Sum]", 
                RowBox[{"l", "=", "0"}], "maxDeg"], 
               RowBox[{
                RowBox[{"coeffs", "\[LeftDoubleBracket]", 
                 RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"coeffs", "\[LeftDoubleBracket]", 
                 RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"coeffs", "\[LeftDoubleBracket]", 
                 RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"coeffs", "\[LeftDoubleBracket]", 
                 RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                RowBox[{"calI21Coeff", "[", 
                 RowBox[{"i", ",", "j", ",", "k", ",", "l"}], 
                 "]"}]}]}]}]}]}]}], "]"}]}], ";", 
        RowBox[{"Export", "[", 
         RowBox[{
          RowBox[{"mxFile", "[", 
           RowBox[{"tag", "<>", "\"\<_calI21.mx\>\""}], "]"}], ",", 
          "calI21"}], "]"}]}]}], "]"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calI21Second done in seconds: \>\"", ",", "t23"}], "]"}], ";", 
  RowBox[{"num", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"2", " ", "calJ10"}], "+", 
     RowBox[{"2", " ", "calJ11"}]}], "]"}]}], ";", 
  RowBox[{"den", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"6", " ", "calI20"}], "+", 
     RowBox[{"2", " ", "calI22"}], "+", 
     RowBox[{"8", " ", "calI21"}]}], "]"}]}], ";", 
  RowBox[{"bound", "=", 
   RowBox[{"FullSimplify", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"9", "!"}], " ", 
      SuperscriptBox["num", "2"]}], "den"], "]"}]}], ";", 
  RowBox[{"say", "[", "\"\<Starting optimisation for |zeta''|^6\>\"", "]"}], 
  ";", 
  RowBox[{"res", "=", 
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "\"\<|zeta''|^6\>\"", ",", "bound", ",", "vars", ",", "maxDeg", ",", 
     "say", ",", "100"}], "]"}]}], ";", 
  RowBox[{"certificate", "=", 
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"bound", ",", "vars", ",", 
     RowBox[{
      RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", "]"}], 
     ",", "80"}], "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best |zeta''|^6: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Value\>\"", "]"}],
       ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{
   "\"\<Certified |zeta''|^6 at the rationalized polynomial: \>\"", ",", 
    RowBox[{"certificate", "[", "\"\<DecimalValue\>\"", "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best polynomial for |zeta''|^6: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", 
         "]"}]}], "]"}], ",", "50"}], "]"}]}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outDir", ",", 
       RowBox[{"tag", "<>", "\"\<_results.mx\>\""}]}], "}"}], "]"}], ",", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{"\"\<calJ10\>\"", "\[Rule]", "calJ10"}], ",", 
      RowBox[{"\"\<calJ11\>\"", "\[Rule]", "calJ11"}], ",", 
      RowBox[{"\"\<calI20\>\"", "\[Rule]", "calI20"}], ",", 
      RowBox[{"\"\<calI22\>\"", "\[Rule]", "calI22"}], ",", 
      RowBox[{"\"\<calI21\>\"", "\[Rule]", "calI21"}], ",", 
      RowBox[{"\"\<num\>\"", "\[Rule]", "num"}], ",", 
      RowBox[{"\"\<den\>\"", "\[Rule]", "den"}], ",", 
      RowBox[{"\"\<bound\>\"", "\[Rule]", "bound"}], ",", 
      RowBox[{"\"\<res\>\"", "\[Rule]", "res"}], ",", 
      RowBox[{"\"\<certificate\>\"", "\[Rule]", "certificate"}]}], "]"}]}], 
   "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outDir", ",", 
       RowBox[{"tag", "<>", "\"\<_results.txt\>\""}]}], "}"}], "]"}], ",", 
    RowBox[{"StringRiffle", "[", 
     RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], "]"}],
   ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta''|^6\>\""}], ",", 
    RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<Value\>\"", "]"}], ",", "30"}], "]"}]}], 
         "}"}], "&"}], ")"}], "/@", 
      RowBox[{"res", "[", "\"\<DegreeResults\>\"", "]"}]}]}], ",", 
    RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
     RowBox[{"certificate", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
    RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", 
          "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
    RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
     RowBox[{"certificate", "[", "\"\<Positive\>\"", "]"}]}]}], "]"}], ";", 
  TagBox[GridBox[{
     {
      RowBox[{"Import", "[", 
       RowBox[{"progressFile", ",", "\"\<Text\>\""}], "]"}]},
     {
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
         RowBox[{"certificate", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
        RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Expand", "[", 
            RowBox[{
             RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
             RowBox[{
              RowBox[{"res", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"",
               "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
        RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
         RowBox[{"certificate", "[", "\"\<Positive\>\"", "]"}]}]}], "]"}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
   "Column"]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-7"},
 CellLabel->"In[7]:=",ExpressionUUID->"b1bc4523-aec2-ee40-889d-5809522824b6"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"degree 5 sixth moment of zeta'', exact coefficient-sum \
calculation\\nMathematica version: 14.\\nStarting calJ10Second = second \
derivative of mathcal J_{1,0}(0)...\\ncalJ10Second done in seconds: \
29.6844\\nStarting calJ11Second = second derivative of mathcal \
J_{1,1}(0)...\\ncalJ11Second row 0 of 5\\ncalJ11Second row 1 of \
5\\ncalJ11Second row 2 of 5\\ncalJ11Second row 3 of 5\\ncalJ11Second row 4 of \
5\\ncalJ11Second row 5 of 5\\ncalJ11Second done in seconds: \
1484.39\\nStarting calI20Second = second derivative of mathcal \
I_{2,0}(0)...\\ncalI20Second done in seconds: 14.6591\\nStarting calI21Second \
= second derivative of mathcal I_{2,1}(0)...\\ncalI21Second done in seconds: \
30.1215\\nStarting optimisation for |zeta''|^6\\n|zeta''|^6: degree 1, starts \
= 6\\n|zeta''|^6: degree 1 bound = \
0.019522620309105953529301568484654434591352979779619\\n|zeta''|^6: degree 1 \
coefficients = {-1.70428965350292639918080709145, 0, 0, 0, 0}\\n|zeta''|^6: \
degree 2, starts = 3\\n|zeta''|^6: degree 2 bound = \
0.021428269271614391428538980933926449744922171334416\\n|zeta''|^6: degree 2 \
coefficients = {-4.99689296878163368501918267067, \
5.41655831808444608953179867449, 0, 0, 0}\\n|zeta''|^6: degree 3, starts = \
3\\n|zeta''|^6: degree 3 bound = \
0.022249222955676459929749246728337847895530931458160\\n|zeta''|^6: degree 3 \
coefficients = {-8.69842016542625538591546075153, \
20.4041347147360685666385476329, -13.7419795045759985734599377127, 0, \
0}\\n|zeta''|^6: degree 4, starts = 3\\n|zeta''|^6: degree 4 bound = \
0.022816495741161777754353444260154668590904883817131\\n|zeta''|^6: degree 4 \
coefficients = {-13.5431633687232326222521238459, \
53.5481204307551740025974351420, -80.5895745361663868718401064433, \
40.9935267978094438547859282321, 0}\\n|zeta''|^6: degree 5, starts = \
3\\n|zeta''|^6: degree 5 bound = \
0.023142971396582827295743950036597374325476688603060\\n|zeta''|^6: degree 5 \
coefficients = {-18.7051923375680728621100502600, \
106.558908530853576787801193056, -258.152900617451560472061181331, \
280.007449090880670380241538999, -111.795688968901341811109871306}\\nBest \
|zeta''|^6: \
0.0231429713965828272957439500365973743254766886030603125566965710536209615789\
27428\\nCertified |zeta''|^6 at the rationalized polynomial: \
0.0231429713965828272957439500365973743254766886030603125566965710536209615789\
27428\\nBest polynomial for |zeta''|^6:                                       \
                                                                              \
                                               2                              \
                          3                                                   \
     4                                                        \
5\\n1.0000000000000000000000000000000000000000000000000 - \
18.705192337568072862110050259952657431841587120667 z + \
106.55890853085357678780119305570166802013437757111 z  - \
258.15290061745156047206118133075676896365188423124 z  + \
280.00744909088067038024153899856044663898459656536 z  - \
111.79568896890134181110987130611132084241869630722 z\"\>"},
    {
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"CertifiedBound\"\>", "\[Rule]", 
        "0.0231429713965828272957439500365973743254766886030603125566965710536\
20961578927428348330043258921`80."}], ",", 
       RowBox[{"\<\"CertifiedPolynomialCoefficients\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "18.70519233756807286211005025995265743184`30."}], ",",
           "106.55890853085357678780119305570166802013`30.", ",", 
          RowBox[{"-", "258.15290061745156047206118133075676896365`30."}], 
          ",", "280.00744909088067038024153899856044663899`30.", ",", 
          RowBox[{"-", "111.79568896890134181110987130611132084242`30."}]}], 
         "}"}]}], ",", 
       RowBox[{"\<\"CertificatePositive\"\>", "\[Rule]", "True"}]}], 
      "\[RightAssociation]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
  "Column"]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-7"},
 CellLabel->"Out[7]=",ExpressionUUID->"186bf967-3789-ff46-a482-675703c142de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Joint moments |zeta|^2 |zeta'|^4 and |zeta'|^2 |zeta|^4, degree 10\
\>", "Section",ExpressionUUID->"0fb98860-6a81-8f48-bf89-338d0f3fa5ab"],

Cell["\<\
For |zeta|^2 |zeta'|^4 the numerator is (d_alpha2 d_alpha3 calJ10)^2 and the \
denominator is calI20.  For |zeta'|^2 |zeta|^4 the numerator is the same and \
the denominator is d_alpha1 d_alpha2 calI20.\
\>", "Text",ExpressionUUID->"c554ab20-717c-454b-9cde-97285dfa5ea1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"$HistoryLength", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"calIRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t3"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t3"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t2"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t2"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"calJRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"1", "-", "w"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"1", "-", "yy"}]], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "1"], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "u"}], 
         RowBox[{"\[DifferentialD]", "z"}], 
         RowBox[{"\[DifferentialD]", "yy"}], 
         RowBox[{"\[DifferentialD]", "x"}], 
         RowBox[{"\[DifferentialD]", "w"}]}]}]}]}]}]}]}], ";", 
  RowBox[{"theta", "=", 
   FractionBox["1", "4"]}], ";", 
  RowBox[{"maxDeg", "=", "10"}], ";", 
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}]}], "]"}], "&"}], ")"}], "/@", 
    RowBox[{"Range", "[", "maxDeg", "]"}]}]}], ";", 
  RowBox[{"coeffs", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{"vars", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", "x_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "maxDeg"], 
    RowBox[{
     RowBox[{"coeffs", "\[LeftDoubleBracket]", 
      RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
     SuperscriptBox["x", "j"]}]}]}], ";", 
  RowBox[{"outDir", "=", "\"\<outputs\>\""}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"DirectoryQ", "[", "outDir", "]"}]}], ",", 
    RowBox[{"CreateDirectory", "[", "outDir", "]"}]}], "]"}], ";", 
  RowBox[{"useCache", "=", "False"}], ";", 
  RowBox[{"progressFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "outDir", ",", "\"\<degree10_joint_first_derivative_progress.txt\>\""}], 
     "}"}], "]"}]}], ";", 
  RowBox[{"log", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"say", "[", "x__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ToString", "/@", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"log", ",", "s"}], "]"}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{"progressFile", ",", 
        RowBox[{"StringRiffle", "[", 
         RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], 
       "]"}], ";", 
      RowBox[{"Print", "[", "x", "]"}]}]}], "]"}]}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<degree 10 joint moments, exact coefficient-sum calculation\>\"", 
   "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Mathematica version: \>\"", ",", "$VersionNumber"}], "]"}], 
  ";", 
  RowBox[{
   RowBox[{"m21a", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
      "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"m21b", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
      "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"betaInt", "[", 
    RowBox[{
     RowBox[{"p_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"q_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"p", "!"}], " ", 
     RowBox[{"q", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"tLinearMoment", "[", 
    RowBox[{
     RowBox[{"e1_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e2_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e3_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e4_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"tLinearMoment", "[", 
     RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], "e2"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"s", "=", "0"}], "e3"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"e2", ",", "r"}], "]"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"e3", ",", "s"}], "]"}], " ", 
          RowBox[{"betaInt", "[", 
           RowBox[{
            RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ",", 
            RowBox[{
            "r", "+", "e4", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", "e4", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
         ")"}]}]}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], "e4"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"s", "=", "0"}], "e1"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"e4", ",", "r"}], "]"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"e1", ",", "s"}], "]"}], " ", 
          RowBox[{"betaInt", "[", 
           RowBox[{
            RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ",", 
            RowBox[{
            "e2", "+", "r", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"e2", "+", "r", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
         ")"}]}]}]}]}]}]}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calJ10d23 = d_alpha2 d_alpha3 mathcal J_{1,0}(0)...\>\"", 
   "]"}], ";", 
  RowBox[{"tJ", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{
       "v1", ",", "v2", ",", "v3", ",", "v4", ",", "t", ",", "w", ",", "x", 
        ",", "yy", ",", "z"}], "]"}], ";", 
      RowBox[{"A10", "=", 
       RowBox[{"1", "-", 
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"w", "+", "yy"}], ")"}]}]}]}], ";", 
      RowBox[{"B10", "=", 
       RowBox[{"1", "-", 
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "z"}], ")"}]}]}]}], ";", 
      RowBox[{"R10", "=", 
       RowBox[{
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"yy", "-", "z"}], ")"}]}], "+", 
        RowBox[{"v1", " ", "A10"}], "-", 
        RowBox[{"v2", " ", "B10"}]}]}], ";", 
      RowBox[{"S10", "=", 
       RowBox[{
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"w", "-", "x"}], ")"}]}], "+", 
        RowBox[{"v1", " ", "A10"}], "-", 
        RowBox[{"v2", " ", "B10"}]}]}], ";", 
      RowBox[{"E2J", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", "z"}], "-", 
        RowBox[{"v3", " ", "R10"}], "-", 
        RowBox[{"v2", " ", "B10"}]}]}], ";", 
      RowBox[{"E3J", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", "w"}], "-", 
        RowBox[{"v1", " ", "A10"}], "+", 
        RowBox[{"v4", " ", "S10"}]}]}], ";", 
      RowBox[{"baseJ", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
        "S10", " ", "R10", " ", "A10", " ", "B10", " ", "E2J", " ", "E3J"}], 
        "]"}]}], ";", 
      RowBox[{"baseJRules", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{"baseJ", ",", 
         RowBox[{"{", 
          RowBox[{
          "v1", ",", "v2", ",", "v3", ",", "v4", ",", "t", ",", "w", ",", "x",
            ",", "yy", ",", "z"}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"beta2", "[", 
        RowBox[{"p_", ",", "q_", ",", "r_"}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"p", "!"}], " ", 
         RowBox[{"q", "!"}], " ", 
         RowBox[{"r", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "q", "+", "r", "+", "2"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"beta1", "[", 
        RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"p", "!"}], " ", 
         RowBox[{"q", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"q1Coeff", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"q1Coeff", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "=", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"e", "=", 
                 RowBox[{"First", "[", "#1", "]"}]}], ",", 
                RowBox[{"c", "=", 
                 RowBox[{"Last", "[", "#1", "]"}]}], ",", 
                RowBox[{"ax", "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "6", "\[RightDoubleBracket]"}], "+", 
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "7", "\[RightDoubleBracket]"}], "+", "i", "+", "2"}]}], 
                ",", 
                RowBox[{"ay", "=", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "8", "\[RightDoubleBracket]"}], "+", 
                  RowBox[{
                   RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                   "9", "\[RightDoubleBracket]"}], "+", "j", "+", "2"}]}]}], 
               "}"}], ",", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"c", " ", 
                 RowBox[{"beta2", "[", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "6", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "7", 
                    "\[RightDoubleBracket]"}], ",", "i"}], "]"}], " ", 
                 RowBox[{"beta2", "[", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "8", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "9", 
                    "\[RightDoubleBracket]"}], ",", "j"}], "]"}], " ", 
                 RowBox[{"beta1", "[", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "5", 
                    "\[RightDoubleBracket]"}], ",", 
                   RowBox[{"ax", "+", "ay"}]}], "]"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "+", "1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "+", "1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "+", "1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "+", "1"}], ")"}]}], ")"}]}]}],
              "]"}], "&"}], ")"}], "/@", "baseJRules"}], "]"}]}]}], ";", 
      RowBox[{"calJ10d23", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["theta", "5"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            RowBox[{"coeffs", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{"coeffs", "\[LeftDoubleBracket]", 
             RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{"q1Coeff", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], "]"}]}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calJ10d23 done in seconds: \>\"", ",", "tJ"}], "]"}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting calI20 = mathcal I_{2,0}(0)...\>\"", "]"}], ";", 
  RowBox[{"t20", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"q20Coeff", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"q20Coeff", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
        RowBox[{
         FractionBox[
          RowBox[{"tLinearMoment", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", 
            RowBox[{"j", "+", "1"}], ",", 
            RowBox[{"k", "+", "1"}], ",", 
            RowBox[{"l", "+", "1"}]}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}]}]], "-", 
         RowBox[{"theta", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"tLinearMoment", "[", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ",", 
               RowBox[{"j", "+", "1"}], ",", 
               RowBox[{"k", "+", "1"}], ",", 
               RowBox[{"l", "+", "1"}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"i", "+", "2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"tLinearMoment", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"j", "+", "2"}], ",", 
               RowBox[{"k", "+", "1"}], ",", 
               RowBox[{"l", "+", "1"}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"tLinearMoment", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"j", "+", "1"}], ",", 
               RowBox[{"k", "+", "2"}], ",", 
               RowBox[{"l", "+", "1"}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"tLinearMoment", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"j", "+", "1"}], ",", 
               RowBox[{"k", "+", "1"}], ",", 
               RowBox[{"l", "+", "2"}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "2"}], ")"}]}]]}], ")"}]}]}]}]}], ";", 
      RowBox[{"calI20", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         SuperscriptBox["theta", "8"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"q20Coeff", "[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}]}]}]}]}],
         "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calI20 done in seconds: \>\"", ",", "t20"}], "]"}], ";", 
  RowBox[{
  "say", "[", 
   "\"\<Starting calI20d12 = d_alpha1 d_alpha2 mathcal I_{2,0}(0)...\>\"", 
   "]"}], ";", 
  RowBox[{"t21", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{"v", ",", "w1", ",", "w2", ",", "x1", ",", "x2"}], "]"}], ";", 
      RowBox[{"W20", "=", 
       RowBox[{"w1", "+", "w2", "+", "x1", "+", "x2"}]}], ";", 
      RowBox[{"C20", "=", 
       RowBox[{"1", "-", 
        RowBox[{"theta", " ", "W20"}]}]}], ";", 
      RowBox[{"E1I", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", 
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2"}], ")"}]}], "-", 
        RowBox[{"v", " ", "C20"}]}]}], ";", 
      RowBox[{"E2I", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}], "-", 
        RowBox[{"v", " ", "C20"}]}]}], ";", 
      RowBox[{"shiftRules", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"C20", " ", "E1I", " ", "E2I"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w1", ",", "w2", ",", "x1", ",", "x2", ",", "v"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{
       RowBox[{"betaInterval", "[", 
        RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"p", "!"}], " ", 
         RowBox[{"q", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"integrateIShift", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"integrateIShift", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
        RowBox[{"Total", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"e", "=", 
                 RowBox[{"First", "[", "#1", "]"}]}], ",", 
                RowBox[{"c", "=", 
                 RowBox[{"Last", "[", "#1", "]"}]}]}], "}"}], ",", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
                 "+", "1"}]], 
               RowBox[{"c", " ", 
                RowBox[{"betaInterval", "[", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   ",", "i"}], "]"}], " ", 
                RowBox[{"betaInterval", "[", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   ",", "j"}], "]"}], " ", 
                RowBox[{"betaInterval", "[", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   ",", "k"}], "]"}], " ", 
                RowBox[{"betaInterval", "[", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
                   ",", "l"}], "]"}], " ", 
                RowBox[{"tLinearMoment", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "+", "i", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "+", "j", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "+", "k", "+", "1"}], ",", 
                  RowBox[{
                   RowBox[{
                   "e", "\[LeftDoubleBracket]", "4", 
                    "\[RightDoubleBracket]"}], "+", "l", "+", "1"}]}], 
                 "]"}]}]}]}], "]"}], "&"}], ")"}], "/@", "shiftRules"}], 
         "]"}]}]}], ";", 
      RowBox[{"calI20d12", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         SuperscriptBox["theta", "8"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"integrateIShift", "[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}]}]}]}]}],
         "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<calI20d12 done in seconds: \>\"", ",", "t21"}], "]"}], ";", 
  RowBox[{"bound24", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"9", "!"}], " ", 
     SuperscriptBox["calJ10d23", "2"]}], "calI20"]}], ";", 
  RowBox[{"bound42", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"9", "!"}], " ", 
     SuperscriptBox["calJ10d23", "2"]}], "calI20d12"]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting optimisation for |zeta|^2 |zeta'|^4\>\"", "]"}], 
  ";", 
  RowBox[{"res24", "=", 
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "\"\<|zeta|^2 |zeta'|^4\>\"", ",", "bound24", ",", "vars", ",", "maxDeg", 
     ",", "say", ",", "100"}], "]"}]}], ";", 
  RowBox[{"certificate24", "=", 
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"bound24", ",", "vars", ",", 
     RowBox[{
      RowBox[{"res24", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", 
      "]"}], ",", "80"}], "]"}]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting optimisation for |zeta'|^2 |zeta|^4\>\"", "]"}], 
  ";", 
  RowBox[{"res42", "=", 
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "\"\<|zeta'|^2 |zeta|^4\>\"", ",", "bound42", ",", "vars", ",", "maxDeg", 
     ",", "say", ",", "100"}], "]"}]}], ";", 
  RowBox[{"certificate42", "=", 
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"bound42", ",", "vars", ",", 
     RowBox[{
      RowBox[{"res42", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", 
      "]"}], ",", "80"}], "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best |zeta|^2 |zeta'|^4: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"res24", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Value\>\"", 
       "]"}], ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best |zeta'|^2 |zeta|^4: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"res42", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Value\>\"", 
       "]"}], ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Certified |zeta|^2 |zeta'|^4: \>\"", ",", 
    RowBox[{"certificate24", "[", "\"\<DecimalValue\>\"", "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Certified |zeta'|^2 |zeta|^4: \>\"", ",", 
    RowBox[{"certificate42", "[", "\"\<DecimalValue\>\"", "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best polynomial for |zeta|^2 |zeta'|^4: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{"res24", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", 
         "]"}]}], "]"}], ",", "50"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best polynomial for |zeta'|^2 |zeta|^4: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
        RowBox[{
         RowBox[{"res42", "[", "\"\<Best\>\"", "]"}], "[", "\"\<Rules\>\"", 
         "]"}]}], "]"}], ",", "50"}], "]"}]}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outDir", ",", "\"\<degree10_joint_first_derivative_results.mx\>\""}], 
      "}"}], "]"}], ",", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{"\"\<calJ10d23\>\"", "\[Rule]", "calJ10d23"}], ",", 
      RowBox[{"\"\<calI20\>\"", "\[Rule]", "calI20"}], ",", 
      RowBox[{"\"\<calI20d12\>\"", "\[Rule]", "calI20d12"}], ",", 
      RowBox[{"\"\<bound24\>\"", "\[Rule]", "bound24"}], ",", 
      RowBox[{"\"\<bound42\>\"", "\[Rule]", "bound42"}], ",", 
      RowBox[{"\"\<res24\>\"", "\[Rule]", "res24"}], ",", 
      RowBox[{"\"\<res42\>\"", "\[Rule]", "res42"}], ",", 
      RowBox[{"\"\<certificate24\>\"", "\[Rule]", "certificate24"}], ",", 
      RowBox[{"\"\<certificate42\>\"", "\[Rule]", "certificate42"}]}], 
     "]"}]}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outDir", ",", "\"\<degree10_joint_first_derivative_results.txt\>\""}], 
      "}"}], "]"}], ",", 
    RowBox[{"StringRiffle", "[", 
     RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], "]"}],
   ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<|zeta|^2 |zeta'|^4\>\"", "\[Rule]", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<Value\>\"", "]"}], ",", "30"}], 
              "]"}]}], "}"}], "&"}], ")"}], "/@", 
         RowBox[{"res24", "[", "\"\<DegreeResults\>\"", "]"}]}]}], ",", 
       RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
        RowBox[{"certificate24", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"res24", "[", "\"\<Best\>\"", "]"}], "[", 
             "\"\<Rules\>\"", "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
       RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
        RowBox[{"certificate24", "[", "\"\<Positive\>\"", "]"}]}]}], "]"}]}], 
    ",", 
    RowBox[{"\"\<|zeta'|^2 |zeta|^4\>\"", "\[Rule]", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<Value\>\"", "]"}], ",", "30"}], 
              "]"}]}], "}"}], "&"}], ")"}], "/@", 
         RowBox[{"res42", "[", "\"\<DegreeResults\>\"", "]"}]}]}], ",", 
       RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
        RowBox[{"certificate42", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"res42", "[", "\"\<Best\>\"", "]"}], "[", 
             "\"\<Rules\>\"", "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
       RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
        RowBox[{"certificate42", "[", "\"\<Positive\>\"", "]"}]}]}], 
      "]"}]}]}], "]"}], ";", 
  TagBox[GridBox[{
     {
      RowBox[{"Import", "[", 
       RowBox[{"progressFile", ",", "\"\<Text\>\""}], "]"}]},
     {
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<|zeta|^2 |zeta'|^4\>\"", "\[Rule]", 
         RowBox[{"certificate24", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
        RowBox[{"\"\<|zeta'|^2 |zeta|^4\>\"", "\[Rule]", 
         RowBox[{"certificate42", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
        RowBox[{"\"\<CertificatesPositive\>\"", "\[Rule]", 
         RowBox[{
          RowBox[{"certificate24", "[", "\"\<Positive\>\"", "]"}], "&&", 
          RowBox[{"certificate42", "[", "\"\<Positive\>\"", "]"}]}]}]}], "]"}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
   "Column"]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-8"},
 CellLabel->"In[8]:=",ExpressionUUID->"0fd27bf6-d1b7-9243-b2a7-96c55eac72fd"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"degree 10 joint moments, exact coefficient-sum \
calculation\\nMathematica version: 14.\\nStarting calJ10d23 = d_alpha2 \
d_alpha3 mathcal J_{1,0}(0)...\\ncalJ10d23 done in seconds: \
8.14957\\nStarting calI20 = mathcal I_{2,0}(0)...\\ncalI20 done in seconds: \
14.2389\\nStarting calI20d12 = d_alpha1 d_alpha2 mathcal \
I_{2,0}(0)...\\ncalI20d12 done in seconds: 33.1552\\nStarting optimisation \
for |zeta|^2 |zeta'|^4\\n|zeta|^2 |zeta'|^4: degree 1, starts = 6\\n|zeta|^2 \
|zeta'|^4: degree 1 bound = \
1.9275768108628063218351091984721272580299144496538\\n|zeta|^2 |zeta'|^4: \
degree 1 coefficients = {-1.61172403297309007657892347719, 0, 0, 0, 0, 0, 0, \
0, 0, 0}\\n|zeta|^2 |zeta'|^4: degree 2, starts = 3\\n|zeta|^2 |zeta'|^4: \
degree 2 bound = \
2.0632363283992522970484446322889850267296213454877\\n|zeta|^2 |zeta'|^4: \
degree 2 coefficients = {-4.98076221122796802942899064657, \
5.44945888259749498326275459264, 0, 0, 0, 0, 0, 0, 0, 0}\\n|zeta|^2 \
|zeta'|^4: degree 3, starts = 3\\n|zeta|^2 |zeta'|^4: degree 3 bound = \
2.1160353402966007244928170503636432047753566863753\\n|zeta|^2 |zeta'|^4: \
degree 3 coefficients = {-8.64168782793681244751624777014, \
20.2116464605647057835495549965, -13.5199475827103710665791945430, 0, 0, 0, \
0, 0, 0, 0}\\n|zeta|^2 |zeta'|^4: degree 4, starts = 3\\n|zeta|^2 |zeta'|^4: \
degree 4 bound = \
2.1530533039831944449372563228777201360464640475532\\n|zeta|^2 |zeta'|^4: \
degree 4 coefficients = {-13.5873337126781760721149681561, \
53.8505956321850927971752801529, -81.0590118908507944248845888420, \
41.2246327182961585951058495886, 0, 0, 0, 0, 0, 0}\\n|zeta|^2 |zeta'|^4: \
degree 5, starts = 3\\n|zeta|^2 |zeta'|^4: degree 5 bound = \
2.1735131404544388245399466873563540906728415913099\\n|zeta|^2 |zeta'|^4: \
degree 5 coefficients = {-18.7147787505616998858038779271, \
106.437784590289099944682537075, -256.966026416732497299170719426, \
277.602242875054924189169841171, -110.360979640210094902014228759, 0, 0, 0, \
0, 0}\\n|zeta|^2 |zeta'|^4: degree 6, starts = 3\\n|zeta|^2 |zeta'|^4: degree \
6 bound = 2.1887210111005893680834035938843240524197126662854\\n|zeta|^2 \
|zeta'|^4: degree 6 coefficients = {-25.0699071639687518548423113029, \
195.688660206513322605203859283, -687.792551145948805442802039322, \
1210.82361116094994746991386685, -1041.56715734139811342729675555, \
348.286092612242258874169368735, 0, 0, 0, 0}\\n|zeta|^2 |zeta'|^4: degree 7, \
starts = 3\\n|zeta|^2 |zeta'|^4: degree 7 bound = \
2.1987907122449800607751227397791900693517324738669\\n|zeta|^2 |zeta'|^4: \
degree 7 coefficients = {-31.7245283253125856913243552615, \
318.316317227966513804555456925, -1489.56628324628824994430748760, \
3705.66542096715001146912158721, -5045.99609639447359933861796914, \
3547.76729095391907153536354559, -1006.47693852230476090210325259, 0, 0, \
0}\\n|zeta|^2 |zeta'|^4: degree 8, starts = 3\\n|zeta|^2 |zeta'|^4: degree 8 \
bound = 2.2065301090381632564967330556361191189895490628536\\n|zeta|^2 \
|zeta'|^4: degree 8 coefficients = {-39.4975489237775756064075514946, \
499.181187245796118309117639637, -3013.38099656399803108154457286, \
10034.9801450244041024869419462, -19444.3801604264409606224569032, \
21818.0375643520043835084624845, -13134.7402732453344589211375343, \
3280.11627943286968086213664731, 0, 0}\\n|zeta|^2 |zeta'|^4: degree 9, starts \
= 3\\n|zeta|^2 |zeta'|^4: degree 9 bound = \
2.2122315882782732383512857580218233005488159044879\\n|zeta|^2 |zeta'|^4: \
degree 9 coefficients = {-47.7758215143371559348066447268, \
735.922116212120818448968792243, -5501.04221636843148513870552572, \
23234.4067518611322344542696556, -59258.6397906952886691645793554, \
93050.4067316335052082720647970, -87933.1620226912942958033292679, \
45840.6685366471232892363990844, -10122.8056959846524914528454668, \
0}\\n|zeta|^2 |zeta'|^4: degree 10, starts = 3\\n|zeta|^2 |zeta'|^4: degree \
10 bound = 2.2167138798804033096716151445759526091821735925778\\n|zeta|^2 \
|zeta'|^4: degree 10 coefficients = {-57.0378695265242888560514664859, \
1055.78066812574013386393846534, -9600.65991242496331789162830055, \
50198.6307796695129494552732277, -162560.661443152439765879992360, \
336739.433679083359416759437879, -446736.175049034345091687026032, \
367026.770398663157295159062089, -169976.663518489887677969622831, \
33910.8566815195851386658251042}\\nStarting optimisation for |zeta'|^2 \
|zeta|^4\\n|zeta'|^2 |zeta|^4: degree 1, starts = 6\\n|zeta'|^2 |zeta|^4: \
degree 1 bound = \
6.6615717378813343933776176013068332708077191337850\\n|zeta'|^2 |zeta|^4: \
degree 1 coefficients = {-1.59326286537563392193910620661, 0, 0, 0, 0, 0, 0, \
0, 0, 0}\\n|zeta'|^2 |zeta|^4: degree 2, starts = 3\\n|zeta'|^2 |zeta|^4: \
degree 2 bound = \
7.2015324660075447094157166093841287993205487250613\\n|zeta'|^2 |zeta|^4: \
degree 2 coefficients = {-4.99912075133744307444827384794, \
5.49891135818346099336733605545, 0, 0, 0, 0, 0, 0, 0, 0}\\n|zeta'|^2 \
|zeta|^4: degree 3, starts = 3\\n|zeta'|^2 |zeta|^4: degree 3 bound = \
7.4150942489629103660261314117132517646608946610347\\n|zeta'|^2 |zeta|^4: \
degree 3 coefficients = {-8.67563384161942657982632862676, \
20.3399844570789653621311097140, -13.6149335626771975397587444718, 0, 0, 0, \
0, 0, 0, 0}\\n|zeta'|^2 |zeta|^4: degree 4, starts = 3\\n|zeta'|^2 |zeta|^4: \
degree 4 bound = \
7.5658823223441617181332110550139558117217813239132\\n|zeta'|^2 |zeta|^4: \
degree 4 coefficients = {-13.6150724267492602559080044263, \
53.9988637294101071196907527595, -81.2982903807942487117604765325, \
41.3581780799233320839740003004, 0, 0, 0, 0, 0, 0}\\n|zeta'|^2 |zeta|^4: \
degree 5, starts = 3\\n|zeta'|^2 |zeta|^4: degree 5 bound = \
7.6499612462809707253589033062036033814084991397684\\n|zeta'|^2 |zeta|^4: \
degree 5 coefficients = {-18.7517046438562645572368861526, \
106.747357963347835604419619646, -257.899870218109111198684291363, \
278.819623456441524255948168590, -110.925652300042366671773892276, 0, 0, 0, \
0, 0}\\n|zeta'|^2 |zeta|^4: degree 6, starts = 3\\n|zeta'|^2 |zeta|^4: degree \
6 bound = 7.7126787304931605105146046026508205981952183134540\\n|zeta'|^2 \
|zeta|^4: degree 6 coefficients = {-25.0987580171345384513670732541, \
195.985262447821900218598652905, -689.013346773737946470663977337, \
1213.29076454141897010285814951, -1043.94941680090696674021474394, \
349.164738530892775814854584936, 0, 0, 0, 0}\\n|zeta'|^2 |zeta|^4: degree 7, \
starts = 3\\n|zeta'|^2 |zeta|^4: degree 7 bound = \
7.7543476394320905465815389135300147712516691512028\\n|zeta'|^2 |zeta|^4: \
degree 7 coefficients = {-31.7564729423137203559503946484, \
318.783751404139375223309792441, -1492.42179240443643080944722033, \
3714.54244744541241344733303500, -5060.55326594888097210087041442, \
3559.74593863618931462681883080, -1010.36631255072568470538943980, 0, 0, \
0}\\n|zeta'|^2 |zeta|^4: degree 8, starts = 3\\n|zeta'|^2 |zeta|^4: degree 8 \
bound = 7.7864706597688624444279414718111695128728882297298\\n|zeta'|^2 \
|zeta|^4: degree 8 coefficients = {-39.5252669738448052449118180940, \
499.670154647653997480967408267, -3017.13596838249628088963284478, \
10050.2219495051078514663203829, -19479.0867966496577486083376257, \
21862.5273247367563514884891407, -13164.6786924848570380410907085, \
3288.33300333845808478277910658, 0, 0}\\n|zeta'|^2 |zeta|^4: degree 9, starts \
= 3\\n|zeta'|^2 |zeta|^4: degree 9 bound = \
7.8101553588612672963938231728432726090673151328836\\n|zeta'|^2 |zeta|^4: \
degree 9 coefficients = {-47.8023818916525098382633660176, \
736.537194329165548518470854026, -5507.37045016858556419159153221, \
23269.1303901263340034497427211, -59368.3223656543677038390248590, \
93256.1146851917079717420279319, -88159.0599606659776040897977178, \
45974.6608105128009282502817774, -10155.9210012867097393160211824, \
0}\\n|zeta'|^2 |zeta|^4: degree 10, starts = 3\\n|zeta'|^2 |zeta|^4: degree \
10 bound = 7.8288279113684627344376896488680764696233312055611\\n|zeta'|^2 \
|zeta|^4: degree 10 coefficients = {-57.0649272140738328477684217359, \
1056.54927358592569934376431829, -9610.25193497157113008224486512, \
50262.7167958037493267099397730, -162812.263530460395338145015753, \
337347.928860684673489787237850, -447653.099359702513665096713611, \
367864.989589115623232403589939, -170401.836716263853593022392331, \
34002.6157801339862390833263120}\\nBest |zeta|^2 |zeta'|^4: \
2.216713879880403309671615144575952609182173592577758345085446993697939801\\\
nBest |zeta'|^2 |zeta|^4: \
7.828827911368462734437689648868076469623331205561051022384043204101085693\\\
nCertified |zeta|^2 |zeta'|^4: \
2.2167138798804033096716151445759526091821735925777583450854469936979398014109\
547\\nCertified |zeta'|^2 |zeta|^4: \
7.8288279113684627344376896488680764696233312055610510223840432041010856927963\
893\\nBest polynomial for |zeta|^2 |zeta'|^4:                                 \
                                                                              \
                                                     2                        \
                                3                                             \
           4                                                        5         \
                                               6                              \
                          7                                                   \
     8                                                        9               \
                                         10\\n1.\
0000000000000000000000000000000000000000000000000 - \
57.037869526524288856051466485923941136173733876959 z + \
1055.7806681257401338639384653408169558700573565432 z  - \
9600.6599124249633178916283005458711193334643505072 z  + \
50198.630779669512949455273227693887462842192833996 z  - \
162560.66144315243976587999235982158945531027901761 z  + \
336739.43367908335941675943787870214673807327028143 z  - \
446736.17504903434509168702603235758568611877551080 z  + \
367026.77039866315729515906208862796721222495625880 z  - \
169976.66351848988767796962283141757030389470362365 z  + \
33910.856681519585138665825104227645802342953011218 z\\nBest polynomial for \
|zeta'|^2 |zeta|^4:                                                           \
                                                                              \
                           2                                                  \
      3                                                        4              \
                                          5                                   \
                     6                                                        \
7                                                        8                    \
                                    9                                         \
               10\\n1.0000000000000000000000000000000000000000000000000 - \
57.064927214073832847768421735898636706304120076815 z + \
1056.5492735859256993437643182875257894606699766423 z  - \
9610.2519349715711300822448651184269695808636583917 z  + \
50262.716795803749326709939772964537994793052609925 z  - \
162812.26353046039533814501575316345042678577042821 z  + \
337347.92886068467348978723785035203845489094410537 z  - \
447653.09935970251366509671361070667207108858632657 z  + \
367864.98958911562323240358993920909177898733049497 z  - \
170401.83671626385359302239233060167329188044283647 z  + \
34002.615780133986239083326312028916664418501039399 z\"\>"},
    {
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"|zeta|^2 |zeta'|^4\"\>", "\[Rule]", 
        "2.2167138798804033096716151445759526091821735925777583450854469936979\
39801410954720540569101529676`80."}], ",", 
       RowBox[{"\<\"|zeta'|^2 |zeta|^4\"\>", "\[Rule]", 
        "7.8288279113684627344376896488680764696233312055610510223840432041010\
85692796389324975393485488769`80."}], ",", 
       RowBox[{"\<\"CertificatesPositive\"\>", "\[Rule]", "True"}]}], 
      "\[RightAssociation]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
  "Column"]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-8"},
 CellLabel->"Out[8]=",ExpressionUUID->"5792dec5-f50c-e74e-b54c-0f3feb35572e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Joint moments involving zeta'', degree 10", "Section",ExpressionUUID->"7f0e1160-2332-5a48-b398-961cd45878ee"],

Cell["\<\
For |zeta|^2 |zeta''|^4 and |zeta''|^2 |zeta|^4 the code uses the \
second-shift derivative of calJ10 in the numerator and calI20 or d_alpha1^2 \
d_alpha2^2 calI20 in the denominator.  For the moments involving zeta' and \
zeta'', the numerator uses the corresponding mixed derivative of calJ10 and \
the denominator is d_alpha1 d_alpha2 calI20 or d_alpha1^2 d_alpha2^2 calI20.\
\>", "Text",ExpressionUUID->"862825d7-d8fd-574c-bf6a-fda1b6bb026c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"$HistoryLength", "=", "0"}], ";", 
  RowBox[{
   RowBox[{"calIRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t3"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t3"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}], "+", 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", 
       RowBox[{"1", "-", "t1"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", "t2"], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", 
         RowBox[{"1", "-", "t2"}]], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "t4"}], 
         RowBox[{"\[DifferentialD]", "t3"}], 
         RowBox[{"\[DifferentialD]", "t2"}], 
         RowBox[{"\[DifferentialD]", "t1"}]}]}]}]}]}]}]}], ";", 
  RowBox[{
   RowBox[{"calJRegionIntegral", "[", "poly_", "]"}], ":=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", 
      RowBox[{"1", "-", "w"}]], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", "0", 
        RowBox[{"1", "-", "yy"}]], 
       RowBox[{
        SubsuperscriptBox["\[Integral]", "0", "1"], 
        RowBox[{"poly", 
         RowBox[{"\[DifferentialD]", "u"}], 
         RowBox[{"\[DifferentialD]", "z"}], 
         RowBox[{"\[DifferentialD]", "yy"}], 
         RowBox[{"\[DifferentialD]", "x"}], 
         RowBox[{"\[DifferentialD]", "w"}]}]}]}]}]}]}]}], ";", 
  RowBox[{"theta", "=", 
   FractionBox["1", "4"]}], ";", 
  RowBox[{"maxDeg", "=", "10"}], ";", 
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"\"\<a\>\"", "<>", 
        RowBox[{"ToString", "[", "#1", "]"}]}], "]"}], "&"}], ")"}], "/@", 
    RowBox[{"Range", "[", "maxDeg", "]"}]}]}], ";", 
  RowBox[{"coeffs", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{"vars", ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"P", "[", "x_", "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"j", "=", "0"}], "maxDeg"], 
    RowBox[{
     RowBox[{"coeffs", "\[LeftDoubleBracket]", 
      RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
     SuperscriptBox["x", "j"]}]}]}], ";", 
  RowBox[{"outDir", "=", "\"\<outputs\>\""}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"DirectoryQ", "[", "outDir", "]"}]}], ",", 
    RowBox[{"CreateDirectory", "[", "outDir", "]"}]}], "]"}], ";", 
  RowBox[{"useCache", "=", "False"}], ";", 
  RowBox[{"progressFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "outDir", ",", "\"\<degree10_joint_second_derivative_progress.txt\>\""}],
      "}"}], "]"}]}], ";", 
  RowBox[{"log", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"say", "[", "x__", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"ToString", "/@", 
         RowBox[{"{", "x", "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"log", ",", "s"}], "]"}], ";", 
      RowBox[{"Export", "[", 
       RowBox[{"progressFile", ",", 
        RowBox[{"StringRiffle", "[", 
         RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], 
       "]"}], ";", 
      RowBox[{"Print", "[", "x", "]"}]}]}], "]"}]}], ";", 
  RowBox[{
  "say", "[", "\"\<degree 10 joint moments involving zeta''\>\"", "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Mathematica version: \>\"", ",", "$VersionNumber"}], "]"}], 
  ";", 
  RowBox[{
   RowBox[{"m21a", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"j", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
      "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"m21b", "[", 
    RowBox[{
     RowBox[{"i_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"j_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"k_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"l_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"j", "+", "k", "+", "1"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "l", "+", "2"}], ")"}], "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"i", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"k", "+", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"l", "+", "1"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "+", "j", "+", "k", "+", "l", "+", "4"}], ")"}], 
      "!"}]}]]}], ";", 
  RowBox[{
   RowBox[{"betaInt", "[", 
    RowBox[{
     RowBox[{"p_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"q_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"p", "!"}], " ", 
     RowBox[{"q", "!"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
  RowBox[{
   RowBox[{"tLinearMoment", "[", 
    RowBox[{
     RowBox[{"e1_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e2_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e3_Integer", "?", "NonNegative"}], ",", 
     RowBox[{"e4_Integer", "?", "NonNegative"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"tLinearMoment", "[", 
     RowBox[{"e1", ",", "e2", ",", "e3", ",", "e4"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], "e2"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"s", "=", "0"}], "e3"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"e2", ",", "r"}], "]"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"e3", ",", "s"}], "]"}], " ", 
          RowBox[{"betaInt", "[", 
           RowBox[{
            RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ",", 
            RowBox[{
            "r", "+", "e4", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "+", "e4", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e2", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
         ")"}]}]}]}], "+", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", "0"}], "e4"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"s", "=", "0"}], "e1"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"e4", ",", "r"}], "]"}], " ", 
          RowBox[{"Binomial", "[", 
           RowBox[{"e1", ",", "s"}], "]"}], " ", 
          RowBox[{"betaInt", "[", 
           RowBox[{
            RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ",", 
            RowBox[{
            "e2", "+", "r", "+", "e1", "+", "e3", "-", "s", "+", "2"}]}], 
           "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"e2", "+", "r", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e4", "-", "r", "+", "s", "+", "1"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"e1", "+", "e3", "-", "s", "+", "1"}], ")"}]}], 
         ")"}]}]}]}]}]}]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting mathcal J_{1,0} derivative pieces...\>\"", "]"}], 
  ";", 
  RowBox[{"tJ", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{
       "v1", ",", "v2", ",", "v3", ",", "v4", ",", "t", ",", "w", ",", "x", 
        ",", "yy", ",", "z"}], "]"}], ";", 
      RowBox[{"A10", "=", 
       RowBox[{"1", "-", 
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"w", "+", "yy"}], ")"}]}]}]}], ";", 
      RowBox[{"B10", "=", 
       RowBox[{"1", "-", 
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "z"}], ")"}]}]}]}], ";", 
      RowBox[{"R10", "=", 
       RowBox[{
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"yy", "-", "z"}], ")"}]}], "+", 
        RowBox[{"v1", " ", "A10"}], "-", 
        RowBox[{"v2", " ", "B10"}]}]}], ";", 
      RowBox[{"S10", "=", 
       RowBox[{
        RowBox[{"theta", " ", 
         RowBox[{"(", 
          RowBox[{"w", "-", "x"}], ")"}]}], "+", 
        RowBox[{"v1", " ", "A10"}], "-", 
        RowBox[{"v2", " ", "B10"}]}]}], ";", 
      RowBox[{"E1J", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", "yy"}], "-", 
        RowBox[{"v1", " ", "A10"}], "+", 
        RowBox[{"v3", " ", "R10"}]}]}], ";", 
      RowBox[{"E2J", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", "z"}], "-", 
        RowBox[{"v3", " ", "R10"}], "-", 
        RowBox[{"v2", " ", "B10"}]}]}], ";", 
      RowBox[{"E3J", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", "w"}], "-", 
        RowBox[{"v1", " ", "A10"}], "+", 
        RowBox[{"v4", " ", "S10"}]}]}], ";", 
      RowBox[{"E4J", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", "x"}], "-", 
        RowBox[{"v2", " ", "B10"}], "-", 
        RowBox[{"v4", " ", "S10"}]}]}], ";", 
      RowBox[{"vRulesZetaSecond", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"S10", " ", "R10", " ", "A10", " ", "B10", " ", 
          SuperscriptBox["E2J", "2"], " ", 
          SuperscriptBox["E3J", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4"}], "}"}]}], "]"}]}], 
      ";", 
      RowBox[{"vRulesPrimeSecond", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"S10", " ", "R10", " ", "A10", " ", "B10", " ", "E1J", " ", 
          SuperscriptBox["E2J", "2"], " ", 
          SuperscriptBox["E3J", "2"], " ", "E4J"}], ",", 
         RowBox[{"{", 
          RowBox[{"v1", ",", "v2", ",", "v3", ",", "v4"}], "}"}]}], "]"}]}], 
      ";", 
      RowBox[{
       RowBox[{"intV", "[", "rules_", "]"}], ":=", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"Last", "[", "#1", "]"}], 
            RowBox[{"Times", "@@", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"First", "[", "#1", "]"}], "+", "1"}], ")"}]}]], "&"}],
           ")"}], "/@", "rules"}], "]"}]}], ";", 
      RowBox[{"rulesZetaSecond", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"intV", "[", "vRulesZetaSecond", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "x", ",", "yy", ",", "z"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"rulesPrimeSecond", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"intV", "[", "vRulesPrimeSecond", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "x", ",", "yy", ",", "z"}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"beta2", "[", 
        RowBox[{"p_", ",", "q_", ",", "r_"}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"p", "!"}], " ", 
         RowBox[{"q", "!"}], " ", 
         RowBox[{"r", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "q", "+", "r", "+", "2"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"beta1", "[", 
        RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"p", "!"}], " ", 
         RowBox[{"q", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"integrateJRules", "[", 
        RowBox[{"rules_", ",", "i_", ",", "j_"}], "]"}], ":=", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"e", "=", 
                RowBox[{"First", "[", "#1", "]"}]}], ",", 
               RowBox[{"c", "=", 
                RowBox[{"Last", "[", "#1", "]"}]}], ",", 
               RowBox[{"ax", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                  "1", "\[RightDoubleBracket]"}], "+", 
                 RowBox[{
                  RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                  "2", "\[RightDoubleBracket]"}], "+", "i", "+", "2"}]}], ",", 
               RowBox[{"ay", "=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                  "3", "\[RightDoubleBracket]"}], "+", 
                 RowBox[{
                  RowBox[{"First", "[", "#1", "]"}], "\[LeftDoubleBracket]", 
                  "4", "\[RightDoubleBracket]"}], "+", "j", "+", "2"}]}]}], 
              "}"}], ",", 
             RowBox[{"c", " ", 
              RowBox[{"beta2", "[", 
               RowBox[{
                RowBox[{
                "e", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "e", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                ",", "i"}], "]"}], " ", 
              RowBox[{"beta2", "[", 
               RowBox[{
                RowBox[{
                "e", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                ",", 
                RowBox[{
                "e", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
                ",", "j"}], "]"}], " ", 
              RowBox[{"beta1", "[", 
               RowBox[{"0", ",", 
                RowBox[{"ax", "+", "ay"}]}], "]"}]}]}], "]"}], "&"}], ")"}], "/@",
          "rules"}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"qZetaSecondCoeff", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"qZetaSecondCoeff", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "=", 
        RowBox[{"integrateJRules", "[", 
         RowBox[{"rulesZetaSecond", ",", "i", ",", "j"}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"qPrimeSecondCoeff", "[", 
        RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"qPrimeSecondCoeff", "[", 
         RowBox[{"i", ",", "j"}], "]"}], "=", 
        RowBox[{"integrateJRules", "[", 
         RowBox[{"rulesPrimeSecond", ",", "i", ",", "j"}], "]"}]}]}], ";", 
      RowBox[{"calJ10zetaSecond", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["theta", "5"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            RowBox[{"coeffs", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{"coeffs", "\[LeftDoubleBracket]", 
             RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{"qZetaSecondCoeff", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], "]"}]}], ";", 
      RowBox[{"calJ10primeSecond", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SuperscriptBox["theta", "5"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            RowBox[{"coeffs", "\[LeftDoubleBracket]", 
             RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{"coeffs", "\[LeftDoubleBracket]", 
             RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
            RowBox[{"qPrimeSecondCoeff", "[", 
             RowBox[{"i", ",", "j"}], "]"}]}]}]}]}], "]"}]}]}], "]"}], 
    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<J pieces done in seconds: \>\"", ",", "tJ"}], "]"}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting mathcal I_{2,0} derivative pieces...\>\"", "]"}], 
  ";", 
  RowBox[{"tI", "=", 
   RowBox[{
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{
      RowBox[{"ClearAll", "[", 
       RowBox[{"v", ",", "w1", ",", "w2", ",", "x1", ",", "x2"}], "]"}], ";", 
      RowBox[{"W20", "=", 
       RowBox[{"w1", "+", "w2", "+", "x1", "+", "x2"}]}], ";", 
      RowBox[{"C20", "=", 
       RowBox[{"1", "-", 
        RowBox[{"theta", " ", "W20"}]}]}], ";", 
      RowBox[{"E1I", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", 
         RowBox[{"(", 
          RowBox[{"w1", "+", "w2"}], ")"}]}], "-", 
        RowBox[{"v", " ", "C20"}]}]}], ";", 
      RowBox[{"E2I", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "theta"}], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "x2"}], ")"}]}], "-", 
        RowBox[{"v", " ", "C20"}]}]}], ";", 
      RowBox[{
       RowBox[{"q20Coeff", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"q20Coeff", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
        RowBox[{
         FractionBox[
          RowBox[{"tLinearMoment", "[", 
           RowBox[{
            RowBox[{"i", "+", "1"}], ",", 
            RowBox[{"j", "+", "1"}], ",", 
            RowBox[{"k", "+", "1"}], ",", 
            RowBox[{"l", "+", "1"}]}], "]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"j", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"k", "+", "1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}]}]], "-", 
         RowBox[{"theta", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"tLinearMoment", "[", 
              RowBox[{
               RowBox[{"i", "+", "2"}], ",", 
               RowBox[{"j", "+", "1"}], ",", 
               RowBox[{"k", "+", "1"}], ",", 
               RowBox[{"l", "+", "1"}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"i", "+", "2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"tLinearMoment", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"j", "+", "2"}], ",", 
               RowBox[{"k", "+", "1"}], ",", 
               RowBox[{"l", "+", "1"}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"tLinearMoment", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"j", "+", "1"}], ",", 
               RowBox[{"k", "+", "2"}], ",", 
               RowBox[{"l", "+", "1"}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"tLinearMoment", "[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"j", "+", "1"}], ",", 
               RowBox[{"k", "+", "1"}], ",", 
               RowBox[{"l", "+", "2"}]}], "]"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"k", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "2"}], ")"}]}]]}], ")"}]}]}]}]}], ";", 
      RowBox[{
       RowBox[{"betaInterval", "[", 
        RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
       FractionBox[
        RowBox[{
         RowBox[{"p", "!"}], " ", 
         RowBox[{"q", "!"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "q", "+", "1"}], ")"}], "!"}]]}], ";", 
      RowBox[{
       RowBox[{"integrateShiftRules", "[", 
        RowBox[{"rules_", ",", "i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}],
        ":=", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"e", "=", 
                RowBox[{"First", "[", "#1", "]"}]}], ",", 
               RowBox[{"c", "=", 
                RowBox[{"Last", "[", "#1", "]"}]}]}], "}"}], ",", 
             RowBox[{
              FractionBox["1", 
               RowBox[{
                RowBox[{
                "e", "\[LeftDoubleBracket]", "5", "\[RightDoubleBracket]"}], 
                "+", "1"}]], 
              RowBox[{"c", " ", 
               RowBox[{"betaInterval", "[", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 ",", "i"}], "]"}], " ", 
               RowBox[{"betaInterval", "[", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 ",", "j"}], "]"}], " ", 
               RowBox[{"betaInterval", "[", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 ",", "k"}], "]"}], " ", 
               RowBox[{"betaInterval", "[", 
                RowBox[{
                 RowBox[{
                 "e", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
                 ",", "l"}], "]"}], " ", 
               RowBox[{"tLinearMoment", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                   "+", "i", "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "+", "j", "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}],
                   "+", "k", "+", "1"}], ",", 
                 RowBox[{
                  RowBox[{
                  "e", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
                   "+", "l", "+", "1"}]}], "]"}]}]}]}], "]"}], "&"}], ")"}], "/@",
          "rules"}], "]"}]}], ";", 
      RowBox[{"shiftRules11", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"C20", " ", "E1I", " ", "E2I"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w1", ",", "w2", ",", "x1", ",", "x2", ",", "v"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{"shiftRules22", "=", 
       RowBox[{"CoefficientRules", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"C20", " ", 
           SuperscriptBox["E1I", "2"], " ", 
           SuperscriptBox["E2I", "2"]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w1", ",", "w2", ",", "x1", ",", "x2", ",", "v"}], "}"}]}], 
        "]"}]}], ";", 
      RowBox[{
       RowBox[{"i00Coeff", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"i00Coeff", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
        RowBox[{"q20Coeff", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"i11Coeff", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"i11Coeff", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
        RowBox[{"integrateShiftRules", "[", 
         RowBox[{"shiftRules11", ",", "i", ",", "j", ",", "k", ",", "l"}], 
         "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"i22Coeff", "[", 
        RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"i22Coeff", "[", 
         RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}], "=", 
        RowBox[{"integrateShiftRules", "[", 
         RowBox[{"shiftRules22", ",", "i", ",", "j", ",", "k", ",", "l"}], 
         "]"}]}]}], ";", 
      RowBox[{"calI20", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         SuperscriptBox["theta", "8"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"i00Coeff", "[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}]}]}]}]}],
         "]"}]}], ";", 
      RowBox[{"calI20d11", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         SuperscriptBox["theta", "8"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"i11Coeff", "[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}]}]}]}]}],
         "]"}]}], ";", 
      RowBox[{"calI20d22", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         SuperscriptBox["theta", "8"], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"i", "=", "0"}], "maxDeg"], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "0"}], "maxDeg"], 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "0"}], "maxDeg"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"l", "=", "0"}], "maxDeg"], 
             RowBox[{
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"i", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"j", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"coeffs", "\[LeftDoubleBracket]", 
               RowBox[{"l", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
              RowBox[{"i22Coeff", "[", 
               RowBox[{"i", ",", "j", ",", "k", ",", "l"}], "]"}]}]}]}]}]}]}],
         "]"}]}]}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<I pieces done in seconds: \>\"", ",", "tI"}], "]"}], ";", 
  RowBox[{"boundZetaSecond4", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"9", "!"}], " ", 
     SuperscriptBox["calJ10zetaSecond", "2"]}], "calI20"]}], ";", 
  RowBox[{"boundSecondZeta4", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"9", "!"}], " ", 
     SuperscriptBox["calJ10zetaSecond", "2"]}], "calI20d22"]}], ";", 
  RowBox[{"boundPrimeSecond4", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"9", "!"}], " ", 
     SuperscriptBox["calJ10primeSecond", "2"]}], "calI20d11"]}], ";", 
  RowBox[{"boundSecondPrime4", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"9", "!"}], " ", 
     SuperscriptBox["calJ10primeSecond", "2"]}], "calI20d22"]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting optimisation for |zeta|^2 |zeta''|^4\>\"", "]"}], 
  ";", 
  RowBox[{"resZetaSecond4", "=", 
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "\"\<|zeta|^2 |zeta''|^4\>\"", ",", "boundZetaSecond4", ",", "vars", ",", 
     "maxDeg", ",", "say", ",", "100"}], "]"}]}], ";", 
  RowBox[{"certificateZetaSecond4", "=", 
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"boundZetaSecond4", ",", "vars", ",", 
     RowBox[{
      RowBox[{"resZetaSecond4", "[", "\"\<Best\>\"", "]"}], "[", 
      "\"\<Rules\>\"", "]"}], ",", "80"}], "]"}]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting optimisation for |zeta''|^2 |zeta|^4\>\"", "]"}], 
  ";", 
  RowBox[{"resSecondZeta4", "=", 
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "\"\<|zeta''|^2 |zeta|^4\>\"", ",", "boundSecondZeta4", ",", "vars", ",", 
     "maxDeg", ",", "say", ",", "100"}], "]"}]}], ";", 
  RowBox[{"certificateSecondZeta4", "=", 
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"boundSecondZeta4", ",", "vars", ",", 
     RowBox[{
      RowBox[{"resSecondZeta4", "[", "\"\<Best\>\"", "]"}], "[", 
      "\"\<Rules\>\"", "]"}], ",", "80"}], "]"}]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting optimisation for |zeta'|^2 |zeta''|^4\>\"", "]"}],
   ";", 
  RowBox[{"resPrimeSecond4", "=", 
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "\"\<|zeta'|^2 |zeta''|^4\>\"", ",", "boundPrimeSecond4", ",", "vars", 
     ",", "maxDeg", ",", "say", ",", "100"}], "]"}]}], ";", 
  RowBox[{"certificatePrimeSecond4", "=", 
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"boundPrimeSecond4", ",", "vars", ",", 
     RowBox[{
      RowBox[{"resPrimeSecond4", "[", "\"\<Best\>\"", "]"}], "[", 
      "\"\<Rules\>\"", "]"}], ",", "80"}], "]"}]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting optimisation for |zeta''|^2 |zeta'|^4\>\"", "]"}],
   ";", 
  RowBox[{"resSecondPrime4", "=", 
   RowBox[{"MomentReproducibilityTools`optimiseDegreeSequence", "[", 
    RowBox[{
    "\"\<|zeta''|^2 |zeta'|^4\>\"", ",", "boundSecondPrime4", ",", "vars", 
     ",", "maxDeg", ",", "say", ",", "100"}], "]"}]}], ";", 
  RowBox[{"certificateSecondPrime4", "=", 
   RowBox[{"MomentReproducibilityTools`certifyOptimisation", "[", 
    RowBox[{"boundSecondPrime4", ",", "vars", ",", 
     RowBox[{
      RowBox[{"resSecondPrime4", "[", "\"\<Best\>\"", "]"}], "[", 
      "\"\<Rules\>\"", "]"}], ",", "80"}], "]"}]}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best |zeta|^2 |zeta''|^4: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"resZetaSecond4", "[", "\"\<Best\>\"", "]"}], "[", 
       "\"\<Value\>\"", "]"}], ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best |zeta''|^2 |zeta|^4: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"resSecondZeta4", "[", "\"\<Best\>\"", "]"}], "[", 
       "\"\<Value\>\"", "]"}], ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best |zeta'|^2 |zeta''|^4: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"resPrimeSecond4", "[", "\"\<Best\>\"", "]"}], "[", 
       "\"\<Value\>\"", "]"}], ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Best |zeta''|^2 |zeta'|^4: \>\"", ",", 
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"resSecondPrime4", "[", "\"\<Best\>\"", "]"}], "[", 
       "\"\<Value\>\"", "]"}], ",", "80"}], "]"}]}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Certified |zeta|^2 |zeta''|^4: \>\"", ",", 
    RowBox[{"certificateZetaSecond4", "[", "\"\<DecimalValue\>\"", "]"}]}], 
   "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Certified |zeta''|^2 |zeta|^4: \>\"", ",", 
    RowBox[{"certificateSecondZeta4", "[", "\"\<DecimalValue\>\"", "]"}]}], 
   "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Certified |zeta'|^2 |zeta''|^4: \>\"", ",", 
    RowBox[{"certificatePrimeSecond4", "[", "\"\<DecimalValue\>\"", "]"}]}], 
   "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Certified |zeta''|^2 |zeta'|^4: \>\"", ",", 
    RowBox[{"certificateSecondPrime4", "[", "\"\<DecimalValue\>\"", "]"}]}], 
   "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outDir", ",", "\"\<degree10_joint_second_derivative_results.mx\>\""}], 
      "}"}], "]"}], ",", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{"\"\<calJ10zetaSecond\>\"", "\[Rule]", "calJ10zetaSecond"}], 
      ",", 
      RowBox[{"\"\<calJ10primeSecond\>\"", "\[Rule]", "calJ10primeSecond"}], 
      ",", 
      RowBox[{"\"\<calI20\>\"", "\[Rule]", "calI20"}], ",", 
      RowBox[{"\"\<calI20d11\>\"", "\[Rule]", "calI20d11"}], ",", 
      RowBox[{"\"\<calI20d22\>\"", "\[Rule]", "calI20d22"}], ",", 
      RowBox[{"\"\<boundZetaSecond4\>\"", "\[Rule]", "boundZetaSecond4"}], 
      ",", 
      RowBox[{"\"\<boundSecondZeta4\>\"", "\[Rule]", "boundSecondZeta4"}], 
      ",", 
      RowBox[{"\"\<boundPrimeSecond4\>\"", "\[Rule]", "boundPrimeSecond4"}], 
      ",", 
      RowBox[{"\"\<boundSecondPrime4\>\"", "\[Rule]", "boundSecondPrime4"}], 
      ",", 
      RowBox[{"\"\<resZetaSecond4\>\"", "\[Rule]", "resZetaSecond4"}], ",", 
      RowBox[{"\"\<resSecondZeta4\>\"", "\[Rule]", "resSecondZeta4"}], ",", 
      RowBox[{"\"\<resPrimeSecond4\>\"", "\[Rule]", "resPrimeSecond4"}], ",", 
      RowBox[{"\"\<resSecondPrime4\>\"", "\[Rule]", "resSecondPrime4"}], ",", 
      RowBox[{
      "\"\<certificateZetaSecond4\>\"", "\[Rule]", "certificateZetaSecond4"}],
       ",", 
      RowBox[{
      "\"\<certificateSecondZeta4\>\"", "\[Rule]", "certificateSecondZeta4"}],
       ",", 
      RowBox[{
      "\"\<certificatePrimeSecond4\>\"", "\[Rule]", 
       "certificatePrimeSecond4"}], ",", 
      RowBox[{
      "\"\<certificateSecondPrime4\>\"", "\[Rule]", 
       "certificateSecondPrime4"}]}], "]"}]}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outDir", ",", "\"\<degree10_joint_second_derivative_results.txt\>\""}],
       "}"}], "]"}], ",", 
    RowBox[{"StringRiffle", "[", 
     RowBox[{"log", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], "]"}],
   ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<|zeta|^2 |zeta''|^4\>\"", "\[Rule]", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<Value\>\"", "]"}], ",", "30"}], 
              "]"}]}], "}"}], "&"}], ")"}], "/@", 
         RowBox[{"resZetaSecond4", "[", "\"\<DegreeResults\>\"", "]"}]}]}], 
       ",", 
       RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
        RowBox[{
        "certificateZetaSecond4", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"resZetaSecond4", "[", "\"\<Best\>\"", "]"}], "[", 
             "\"\<Rules\>\"", "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
       RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
        RowBox[{"certificateZetaSecond4", "[", "\"\<Positive\>\"", "]"}]}]}], 
      "]"}]}], ",", 
    RowBox[{"\"\<|zeta''|^2 |zeta|^4\>\"", "\[Rule]", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<Value\>\"", "]"}], ",", "30"}], 
              "]"}]}], "}"}], "&"}], ")"}], "/@", 
         RowBox[{"resSecondZeta4", "[", "\"\<DegreeResults\>\"", "]"}]}]}], 
       ",", 
       RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
        RowBox[{
        "certificateSecondZeta4", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"resSecondZeta4", "[", "\"\<Best\>\"", "]"}], "[", 
             "\"\<Rules\>\"", "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
       RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
        RowBox[{"certificateSecondZeta4", "[", "\"\<Positive\>\"", "]"}]}]}], 
      "]"}]}], ",", 
    RowBox[{"\"\<|zeta'|^2 |zeta''|^4\>\"", "\[Rule]", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<Value\>\"", "]"}], ",", "30"}], 
              "]"}]}], "}"}], "&"}], ")"}], "/@", 
         RowBox[{"resPrimeSecond4", "[", "\"\<DegreeResults\>\"", "]"}]}]}], 
       ",", 
       RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
        RowBox[{
        "certificatePrimeSecond4", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"resPrimeSecond4", "[", "\"\<Best\>\"", "]"}], "[", 
             "\"\<Rules\>\"", "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
       RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
        RowBox[{"certificatePrimeSecond4", "[", "\"\<Positive\>\"", "]"}]}]}],
       "]"}]}], ",", 
    RowBox[{"\"\<|zeta''|^2 |zeta'|^4\>\"", "\[Rule]", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<DegreeBounds\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
             RowBox[{"N", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<Value\>\"", "]"}], ",", "30"}], 
              "]"}]}], "}"}], "&"}], ")"}], "/@", 
         RowBox[{"resSecondPrime4", "[", "\"\<DegreeResults\>\"", "]"}]}]}], 
       ",", 
       RowBox[{"\"\<CertifiedBound\>\"", "\[Rule]", 
        RowBox[{
        "certificateSecondPrime4", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<CertifiedPolynomial\>\"", "\[Rule]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"P", "[", "z", "]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{
             RowBox[{"resSecondPrime4", "[", "\"\<Best\>\"", "]"}], "[", 
             "\"\<Rules\>\"", "]"}]}], "]"}], ",", "30"}], "]"}]}], ",", 
       RowBox[{"\"\<CertificatePositive\>\"", "\[Rule]", 
        RowBox[{"certificateSecondPrime4", "[", "\"\<Positive\>\"", "]"}]}]}],
       "]"}]}]}], "]"}], ";", 
  TagBox[GridBox[{
     {
      RowBox[{"Import", "[", 
       RowBox[{"progressFile", ",", "\"\<Text\>\""}], "]"}]},
     {
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<|zeta|^2 |zeta''|^4\>\"", "\[Rule]", 
         RowBox[{
         "certificateZetaSecond4", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
        RowBox[{"\"\<|zeta''|^2 |zeta|^4\>\"", "\[Rule]", 
         RowBox[{
         "certificateSecondZeta4", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
        RowBox[{"\"\<|zeta'|^2 |zeta''|^4\>\"", "\[Rule]", 
         RowBox[{
         "certificatePrimeSecond4", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
        RowBox[{"\"\<|zeta''|^2 |zeta'|^4\>\"", "\[Rule]", 
         RowBox[{
         "certificateSecondPrime4", "[", "\"\<DecimalValue\>\"", "]"}]}], ",", 
        RowBox[{"\"\<CertificatesPositive\>\"", "\[Rule]", 
         RowBox[{
          RowBox[{"certificateZetaSecond4", "[", "\"\<Positive\>\"", "]"}], "&&", 
          RowBox[{"certificateSecondZeta4", "[", "\"\<Positive\>\"", "]"}], "&&", 
          RowBox[{"certificatePrimeSecond4", "[", "\"\<Positive\>\"", "]"}], "&&", 
          RowBox[{
          "certificateSecondPrime4", "[", "\"\<Positive\>\"", "]"}]}]}]}], 
       "]"}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
   "Column"]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-9"},
 CellLabel->"In[9]:=",ExpressionUUID->"88544eed-764e-1e4b-b08a-a24c82692f41"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"degree 10 joint moments involving zeta''\\nMathematica version: 14.\
\\nStarting mathcal J_{1,0} derivative pieces...\\nJ pieces done in seconds: \
4.91552\\nStarting mathcal I_{2,0} derivative pieces...\\nI pieces done in \
seconds: 184.318\\nStarting optimisation for |zeta|^2 |zeta''|^4\\n|zeta|^2 \
|zeta''|^4: degree 1, starts = 6\\n|zeta|^2 |zeta''|^4: degree 1 bound = \
0.25486710640536988229509976847195970287939803387267\\n|zeta|^2 |zeta''|^4: \
degree 1 coefficients = {-1.50932235537271181388118566752, 0, 0, 0, 0, 0, 0, \
0, 0, 0}\\n|zeta|^2 |zeta''|^4: degree 2, starts = 3\\n|zeta|^2 |zeta''|^4: \
degree 2 bound = \
0.27003937451776349295723682054571542947176452017811\\n|zeta|^2 |zeta''|^4: \
degree 2 coefficients = {-4.92006396487119029420869427100, \
5.41747038709659424851761700143, 0, 0, 0, 0, 0, 0, 0, 0}\\n|zeta|^2 \
|zeta''|^4: degree 3, starts = 3\\n|zeta|^2 |zeta''|^4: degree 3 bound = \
0.27571431789732559886644827101436798241189046599946\\n|zeta|^2 |zeta''|^4: \
degree 3 coefficients = {-8.56298487154900169451736916556, \
20.0131125843502153091354540361, -13.3473487972176592531675858541, 0, 0, 0, \
0, 0, 0, 0}\\n|zeta|^2 |zeta''|^4: degree 4, starts = 3\\n|zeta|^2 \
|zeta''|^4: degree 4 bound = \
0.27971374069000363163806760018075091973992419160319\\n|zeta|^2 |zeta''|^4: \
degree 4 coefficients = {-13.5444962081082072452963620477, \
53.7169821112414074938719991525, -80.8407254656288124128859504565, \
41.1049506813750436298025251947, 0, 0, 0, 0, 0, 0}\\n|zeta|^2 |zeta''|^4: \
degree 5, starts = 3\\n|zeta|^2 |zeta''|^4: degree 5 bound = \
0.28189479482159801924998613123756425711919506151955\\n|zeta|^2 |zeta''|^4: \
degree 5 coefficients = {-18.6612191810056379284343101821, \
106.052180191842078648351203429, -255.682466177684545073760578436, \
275.802628432682631246574995710, -109.474160207033215594382641395, 0, 0, 0, \
0, 0}\\n|zeta|^2 |zeta''|^4: degree 6, starts = 3\\n|zeta|^2 |zeta''|^4: \
degree 6 bound = \
0.28351532076784198963189955603392487567299137483345\\n|zeta|^2 |zeta''|^4: \
degree 6 coefficients = {-25.0460308396082321964385533249, \
195.527368928700552032971503416, -687.010681287446524524148983033, \
1208.93133526354131969177411624, -1039.45104240565274509679022131, \
347.414588080160145895707364256, 0, 0, 0, 0}\\n|zeta|^2 |zeta''|^4: degree 7, \
starts = 3\\n|zeta|^2 |zeta''|^4: degree 7 bound = \
0.28458340269738554533557327927073088401321615172332\\n|zeta|^2 |zeta''|^4: \
degree 7 coefficients = {-31.6981535469553752369239981135, \
317.927199953627412932832923321, -1486.51303456030465021199408928, \
3694.42766004547160377601168616, -5025.38296042406639162470660070, \
3529.45072890256672334215338344, -1000.19257292035208369286811919, 0, 0, \
0}\\n|zeta|^2 |zeta''|^4: degree 8, starts = 3\\n|zeta|^2 |zeta''|^4: degree \
8 bound = 0.28540178607705526852938764064053217780906432417601\\n|zeta|^2 \
|zeta''|^4: degree 8 coefficients = {-39.4874619627939708953658087180, \
499.001191248402383560154736554, -3010.99730882474951316037557797, \
10021.7533295956719426364525635, -19408.0135997818766483966344171, \
21765.3194266039762037178314421, -13096.0927315693123558100068241, \
3268.82336553533533854720670625, 0, 0}\\n|zeta|^2 |zeta''|^4: degree 9, \
starts = 3\\n|zeta|^2 |zeta''|^4: degree 9 bound = \
0.28600456075506209171509374493798631145550235603984\\n|zeta|^2 |zeta''|^4: \
degree 9 coefficients = {-47.7703979553768563428988188403, \
735.651980591588238942487893820, -5495.72281231536170761736962502, \
23194.9548811460973410321428060, -59111.4508013738090249696672816, \
92744.3756415911756307907767467, -87573.0383050861516651499027855, \
45616.3080747819640151501469788, -10065.2985709321850347404274773, \
0}\\n|zeta|^2 |zeta''|^4: degree 10, starts = 3\\n|zeta|^2 |zeta''|^4: degree \
10 bound = 0.28647642903372233558203963959635532406567473833223\\n|zeta|^2 \
|zeta''|^4: degree 10 coefficients = {-57.0355412824419731885747359825, \
1055.46981631841498242865535433, -9592.92990632942251569971387569, \
50128.9680112727187508794559701, -162238.725502490113851581040332, \
335878.037062463789278610736521, -445346.568584111141720343174746, \
365692.835296507437560016693892, -169274.810739276644181264462849, \
33755.0201707297309862159511719}\\nStarting optimisation for |zeta''|^2 \
|zeta|^4\\n|zeta''|^2 |zeta|^4: degree 1, starts = 6\\n|zeta''|^2 |zeta|^4: \
degree 1 bound = \
2.0333289932521544111450145275643315990362877620552\\n|zeta''|^2 |zeta|^4: \
degree 1 coefficients = {-1.55893166108079221168358276569, 0, 0, 0, 0, 0, 0, \
0, 0, 0}\\n|zeta''|^2 |zeta|^4: degree 2, starts = 3\\n|zeta''|^2 |zeta|^4: \
degree 2 bound = \
2.2211491421818425311471722255818772613835561707543\\n|zeta''|^2 |zeta|^4: \
degree 2 coefficients = {-4.95373332084507035753491105243, \
5.45050278906453584080009706402, 0, 0, 0, 0, 0, 0, 0, 0}\\n|zeta''|^2 \
|zeta|^4: degree 3, starts = 3\\n|zeta''|^2 |zeta|^4: degree 3 bound = \
2.2971150808597032190503297319129835872178295012085\\n|zeta''|^2 |zeta|^4: \
degree 3 coefficients = {-8.62374160628717657031635183725, \
20.2146842369646775380870580822, -13.5326328098266293141617494745, 0, 0, 0, \
0, 0, 0, 0}\\n|zeta''|^2 |zeta|^4: degree 4, starts = 3\\n|zeta''|^2 \
|zeta|^4: degree 4 bound = \
2.3516607616613615405468491092584163713382994498867\\n|zeta''|^2 |zeta|^4: \
degree 4 coefficients = {-13.5409436132104748403904513073, \
53.6531310111555097729078765871, -80.7597883897929864316706339311, \
41.0924606764753151113611704339, 0, 0, 0, 0, 0, 0}\\n|zeta''|^2 |zeta|^4: \
degree 5, starts = 3\\n|zeta''|^2 |zeta|^4: degree 5 bound = \
2.3823290325346490012547792142515639743710077992879\\n|zeta''|^2 |zeta|^4: \
degree 5 coefficients = {-18.6723925109346263784203653006, \
106.252704423484142982078933065, -256.800296955212184385451219301, \
277.827177192042278445315144903, -110.621991943745720655421021533, 0, 0, 0, \
0, 0}\\n|zeta''|^2 |zeta|^4: degree 6, starts = 3\\n|zeta''|^2 |zeta|^4: \
degree 6 bound = \
2.4054261342866756759591476541536961753339048858096\\n|zeta''|^2 |zeta|^4: \
degree 6 coefficients = {-25.0047244929574771658727520405, \
195.141299721113629580525903993, -686.110855385427020498480438948, \
1208.58878704533578972027499103, -1040.34667695710207793023780827, \
348.118398283476536737193903440, 0, 0, 0, 0}\\n|zeta''|^2 |zeta|^4: degree 7, \
starts = 3\\n|zeta''|^2 |zeta|^4: degree 7 bound = \
2.4208047228909151518725432551796763780439689852154\\n|zeta''|^2 |zeta|^4: \
degree 7 coefficients = {-31.6547085446343981327790968180, \
317.648032605585621143266342849, -1487.51953503590530876739811326, \
3704.28861931361230838816138946, -5049.76003970686087382783347346, \
3554.54491617498813006742004139, -1009.58370650639827810590752101, 0, 0, \
0}\\n|zeta''|^2 |zeta|^4: degree 8, starts = 3\\n|zeta''|^2 |zeta|^4: degree \
8 bound = 2.4327450548851446847682901997554838541171567689164\\n|zeta''|^2 \
|zeta|^4: degree 8 coefficients = {-39.4186966884808007281396796512, \
498.194593397770328689851517875, -3008.99816335794210734140079801, \
10027.3855580077969753971442175, -19444.1420887234534526255552376, \
21833.9584730862411341395127822, -13153.7607774653691112797871506, \
3287.11800743719481328551311374, 0, 0}\\n|zeta''|^2 |zeta|^4: degree 9, \
starts = 3\\n|zeta''|^2 |zeta|^4: degree 9 bound = \
2.4415438794740989498717104034038583326041751435337\\n|zeta''|^2 |zeta|^4: \
degree 9 coefficients = {-47.6857304929813406767710498435, \
734.570682114450450395620883876, -5494.10769336307419871295397031, \
23223.2994136015940136014916319, -59281.6082045606458572903965470, \
93169.9104391954534788629386042, -88125.4829023390749327911074039, \
45982.0188353507903227412418274, -10162.9617487241214375678149022, \
0}\\n|zeta''|^2 |zeta|^4: degree 10, starts = 3\\n|zeta''|^2 |zeta|^4: degree \
10 bound = 2.4485209807394040457375610127805725236987605669669\\n|zeta''|^2 \
|zeta|^4: degree 10 coefficients = {-56.9516335001333169523159554131, \
1054.39238898610497735995711453, -9593.91001555831069002016581615, \
50200.4074502282528723924890876, -162690.564958556207962147852765, \
337261.188771707804619612533406, -447750.643432864041746914974212, \
368112.309809084090342523083732, -170590.048349318554118733573296, \
34054.1177721315986569044689844}\\nStarting optimisation for |zeta'|^2 \
|zeta''|^4\\n|zeta'|^2 |zeta''|^4: degree 1, starts = 6\\n|zeta'|^2 \
|zeta''|^4: degree 1 bound = \
0.064016700623231614019999116336087149075597984369738\\n|zeta'|^2 |zeta''|^4: \
degree 1 coefficients = {-1.48008263982613441447463634545, 0, 0, 0, 0, 0, 0, \
0, 0, 0}\\n|zeta'|^2 |zeta''|^4: degree 2, starts = 3\\n|zeta'|^2 |zeta''|^4: \
degree 2 bound = \
0.068122957358311159605840735012952351501708289176356\\n|zeta'|^2 |zeta''|^4: \
degree 2 coefficients = {-4.91049609798205564436933671084, \
5.42586807187229958896820321728, 0, 0, 0, 0, 0, 0, 0, 0}\\n|zeta'|^2 \
|zeta''|^4: degree 3, starts = 3\\n|zeta'|^2 |zeta''|^4: degree 3 bound = \
0.069680343665857582161438530625728564734604906834056\\n|zeta'|^2 |zeta''|^4: \
degree 3 coefficients = {-8.56531858130949708322252178889, \
20.0544225925130394578249894615, -13.3847540586205561760952162034, 0, 0, 0, \
0, 0, 0, 0}\\n|zeta'|^2 |zeta''|^4: degree 4, starts = 3\\n|zeta'|^2 \
|zeta''|^4: degree 4 bound = \
0.070780421574110756005621314937889732149991571725340\\n|zeta'|^2 |zeta''|^4: \
degree 4 coefficients = {-13.5382222815395822388177447537, \
53.7074867784886667989914767296, -80.8296288219002162312974265592, \
41.1044003867503235638755165536, 0, 0, 0, 0, 0, 0}\\n|zeta'|^2 |zeta''|^4: \
degree 5, starts = 3\\n|zeta'|^2 |zeta''|^4: degree 5 bound = \
0.071384499487435961976968839857494779226315059468737\\n|zeta'|^2 |zeta''|^4: \
degree 5 coefficients = {-18.6621095987013452874859841427, \
106.118058598619736933845766559, -255.981624386130250327211094016, \
276.295697314517675025688311733, -109.739545485569632916555961979, 0, 0, 0, \
0, 0}\\n|zeta'|^2 |zeta''|^4: degree 6, starts = 3\\n|zeta'|^2 |zeta''|^4: \
degree 6 bound = \
0.071834000881272835442031947921666148020760673959234\\n|zeta'|^2 |zeta''|^4: \
degree 6 coefficients = {-25.0373390246596819496312736421, \
195.474462568670930556656803665, -686.907444762628111055435268657, \
1208.95619650511707331217572429, -1039.66415103234269703356586043, \
347.549627802589490783983808436, 0, 0, 0, 0}\\n|zeta'|^2 |zeta''|^4: degree \
7, starts = 3\\n|zeta'|^2 |zeta''|^4: degree 7 bound = \
0.072131033186059384860604787628633014119039033877266\\n|zeta'|^2 |zeta''|^4: \
degree 7 coefficients = {-31.6919434152827556588089088033, \
317.937317765323530495379133698, -1487.05740488273800609696947035, \
3697.26804509782832541407256792, -5031.41762090320370890437173393, \
3535.25453127318112105930016070, -1002.28318258365100925031248521, 0, 0, \
0}\\n|zeta'|^2 |zeta''|^4: degree 8, starts = 3\\n|zeta'|^2 |zeta''|^4: \
degree 8 bound = \
0.072359061000677363221147597821793908588301024982087\\n|zeta'|^2 |zeta''|^4: \
degree 8 coefficients = {-39.4759654754849356440285273523, \
498.895474504160456190556859389, -3010.87444725320720763111052145, \
10023.4697920886667856503578905, -19415.6434971481555873580430067, \
21778.6369906510772598109500371, -13106.8555597805250197370751479, \
3272.15967025868315849980641691, 0, 0}\\n|zeta'|^2 |zeta''|^4: degree 9, \
starts = 3\\n|zeta'|^2 |zeta''|^4: degree 9 bound = \
0.072527087107644727234966809124676893871913054716430\\n|zeta'|^2 |zeta''|^4: \
degree 9 coefficients = {-47.7577130337358137747229130453, \
735.544989782193617755079744958, -5496.24396947255705998350360214, \
23204.0528381285011709089659993, -59153.6468968243065884275561516, \
92841.2540739017003069126352860, -87693.6161505363596105136429684, \
45694.1665796934262220430418380, -10085.7541621802277211375000941, \
0}\\n|zeta'|^2 |zeta''|^4: degree 10, starts = 3\\n|zeta'|^2 |zeta''|^4: \
degree 10 bound = \
0.072658906169369294812691119215559745470269668568626\\n|zeta'|^2 |zeta''|^4: \
degree 10 coefficients = {-57.0225422990337989488621751305, \
1055.34840169551613338418833707, -9593.79582672203932633619499575, \
50145.3536403163654966429889798, -162330.881319614745229817551947, \
336147.755262391634993566268789, -445804.165550447523700559871272, \
366146.266951173299607215910201, -169518.570083821184112114520602, \
33809.9781139377170572824583268}\\nStarting optimisation for |zeta''|^2 \
|zeta'|^4\\n|zeta''|^2 |zeta'|^4: degree 1, starts = 6\\n|zeta''|^2 \
|zeta'|^4: degree 1 bound = \
0.14770062239219162534270182448483073652656505108317\\n|zeta''|^2 |zeta'|^4: \
degree 1 coefficients = {-1.54499719007329510215575660935, 0, 0, 0, 0, 0, 0, \
0, 0, 0}\\n|zeta''|^2 |zeta'|^4: degree 2, starts = 3\\n|zeta''|^2 |zeta'|^4: \
degree 2 bound = \
0.16043339044018992685965030133575328586025821262126\\n|zeta''|^2 |zeta'|^4: \
degree 2 coefficients = {-4.92480204067491194044830978429, \
5.41073064590383109434273610097, 0, 0, 0, 0, 0, 0, 0, 0}\\n|zeta''|^2 \
|zeta'|^4: degree 3, starts = 3\\n|zeta''|^2 |zeta'|^4: degree 3 bound = \
0.16557068083865127285729161596734471749115799692740\\n|zeta''|^2 |zeta'|^4: \
degree 3 coefficients = {-8.59191297175527074007795911570, \
20.1301615406403570165804289514, -13.4764371698082312733966438243, 0, 0, 0, \
0, 0, 0, 0}\\n|zeta''|^2 |zeta'|^4: degree 4, starts = 3\\n|zeta''|^2 \
|zeta'|^4: degree 4 bound = \
0.16924235338493341025420056155322478746446434192357\\n|zeta''|^2 |zeta'|^4: \
degree 4 coefficients = {-13.5088461598008566807081908973, \
53.5092653419037089667052561798, -80.5312474217136582183969577937, \
40.9688650774460179406508295167, 0, 0, 0, 0, 0, 0}\\n|zeta''|^2 |zeta'|^4: \
degree 5, starts = 3\\n|zeta''|^2 |zeta'|^4: degree 5 bound = \
0.17130299879315880363715788521401445018420367602773\\n|zeta''|^2 |zeta'|^4: \
degree 5 coefficients = {-18.6389767673148698178723197523, \
106.029837010087374271369909028, -256.210065060638992322487556813, \
277.138780580083892348476838680, -110.331392313447540835772136421, 0, 0, 0, \
0, 0}\\n|zeta''|^2 |zeta'|^4: degree 6, starts = 3\\n|zeta''|^2 |zeta'|^4: \
degree 6 bound = \
0.17285136488345442883357152475913715722417329050494\\n|zeta''|^2 |zeta'|^4: \
degree 6 coefficients = {-24.9713277502513886073397134613, \
194.835407758443520687684046823, -684.937399447184404633403739279, \
1206.38365200341135971003790565, -1038.34937336359361394780212657, \
347.420399365179410960589865727, 0, 0, 0, 0}\\n|zeta''|^2 |zeta'|^4: degree \
7, starts = 3\\n|zeta''|^2 |zeta'|^4: degree 7 bound = \
0.17388174423998653858822542556574948535171201188473\\n|zeta''|^2 |zeta'|^4: \
degree 7 coefficients = {-31.6217804171721124416446744865, \
317.256413592851837056667359937, -1485.49361966265235745096307126, \
3698.83306096711264377780649373, -5041.81176798353116374221342260, \
3548.60987738436924688691552009, -1007.80588460530914342406416543, 0, 0, \
0}\\n|zeta''|^2 |zeta'|^4: degree 8, starts = 3\\n|zeta''|^2 |zeta'|^4: \
degree 8 bound = \
0.17468054114979788657156168316998091216959491912311\\n|zeta''|^2 |zeta'|^4: \
degree 8 coefficients = {-39.3852212936081797390575547173, \
497.685611939414812837292042050, -3005.58048066690243855394338141, \
10015.0563434973695021023508881, -19418.6355141796290520633896473, \
21803.6877430994810717090047492, -13134.6196104534869675013911887, \
3282.12407225862855607040983885, 0, 0}\\n|zeta''|^2 |zeta'|^4: degree 9, \
starts = 3\\n|zeta''|^2 |zeta'|^4: degree 9 bound = \
0.17526913845585348064520589327296910710336279268881\\n|zeta''|^2 |zeta'|^4: \
degree 9 coefficients = {-47.6535786303733169671985337927, \
733.978180822900316112456170542, -5489.18251867405811859740055746, \
23200.6764989857690730788496490, -59219.5770077949222314812219151, \
93065.9872735391692996832865254, -88021.3148751835049259481053754, \
45924.6976009830301671784297495, -10149.6559314250721184695486549, \
0}\\n|zeta''|^2 |zeta'|^4: degree 10, starts = 3\\n|zeta''|^2 |zeta'|^4: \
degree 10 bound = \
0.17573535891590468117648763326925274611387285123778\\n|zeta''|^2 |zeta'|^4: \
degree 10 coefficients = {-56.9183138355671583754183192906, \
1053.63385137857280714490628005, -9586.10428055738888385706453345, \
50155.5452487783089146813088459, -162533.450255840764558586171898, \
336913.098350835813989174798110, -447260.850986597814754942156370, \
367688.334561659959874951552413, -170384.287222778598164254387680, \
34011.2933866305137360809595939}\\nBest |zeta|^2 |zeta''|^4: \
0.2864764290337223355820396395963553240656747383322271695972747180617000131\\\
nBest |zeta''|^2 |zeta|^4: \
2.448520980739404045737561012780572523698760566966887406067482141331908760\\\
nBest |zeta'|^2 |zeta''|^4: \
0.07265890616936929481269111921555974547026966856862550025471637608974517256\\\
nBest |zeta''|^2 |zeta'|^4: \
0.1757353589159046811764876332692527461138728512377754157895503187728412063\\\
nCertified |zeta|^2 |zeta''|^4: \
0.2864764290337223355820396395963553240656747383322271695972747180617000130967\
5093\\nCertified |zeta''|^2 |zeta|^4: \
2.4485209807394040457375610127805725236987605669668874060674821413319087599670\
618\\nCertified |zeta'|^2 |zeta''|^4: \
0.0726589061693692948126911192155597454702696685686255002547163760897451725627\
98700\\nCertified |zeta''|^2 |zeta'|^4: \
0.1757353589159046811764876332692527461138728512377754157895503187728412063228\
0431\"\>"},
    {
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"|zeta|^2 |zeta''|^4\"\>", "\[Rule]", 
        "0.2864764290337223355820396395963553240656747383322271695972747180617\
00013096750927063850422813033`80."}], ",", 
       RowBox[{"\<\"|zeta''|^2 |zeta|^4\"\>", "\[Rule]", 
        "2.4485209807394040457375610127805725236987605669668874060674821413319\
08759967061797885627176308467`80."}], ",", 
       RowBox[{"\<\"|zeta'|^2 |zeta''|^4\"\>", "\[Rule]", 
        "0.0726589061693692948126911192155597454702696685686255002547163760897\
45172562798699914785831588008`80."}], ",", 
       RowBox[{"\<\"|zeta''|^2 |zeta'|^4\"\>", "\[Rule]", 
        "0.1757353589159046811764876332692527461138728512377754157895503187728\
41206322804309053178009169217`80."}], ",", 
       RowBox[{"\<\"CertificatesPositive\"\>", "\[Rule]", "True"}]}], 
      "\[RightAssociation]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
  "Column"]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-9"},
 CellLabel->"Out[9]=",ExpressionUUID->"91a813f6-4600-3a41-b4b7-3e49d32de0a1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Soundararajan two-piece refinement, exact degree 100", "Section",ExpressionUUID->"06871e48-61cb-774d-bcf7-84aa8a483b73"],

Cell["\<\
This final section is independent of the polytope calculations above.  It \
evaluates the strict theta=99999/200000 theorem value and the theta=1/2 \
endpoint diagnostic of the Soundararajan two-piece refinement by exact \
rational linear algebra in the shifted Legendre basis.\
\>", "Text",ExpressionUUID->"bfd27820-ebf7-c64b-993f-8a9352f6f650"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";", 
  RowBox[{"$HistoryLength", "=", "0"}], ";", 
  RowBox[{"outputDirectory", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directory", "[", "]"}], ",", "\"\<outputs\>\""}], "}"}], 
    "]"}]}], ";", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"!", 
     RowBox[{"DirectoryQ", "[", "outputDirectory", "]"}]}], ",", 
    RowBox[{"CreateDirectory", "[", "outputDirectory", "]"}]}], "]"}], ";", 
  RowBox[{"progressFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "outputDirectory", ",", "\"\<soundararajan_two_piece_progress.txt\>\""}],
      "}"}], "]"}]}], ";", 
  RowBox[{"resultsFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "outputDirectory", ",", "\"\<soundararajan_two_piece_results.txt\>\""}], 
     "}"}], "]"}]}], ";", 
  RowBox[{"dataFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "outputDirectory", ",", "\"\<soundararajan_two_piece_data.mx\>\""}], 
     "}"}], "]"}]}], ";", 
  RowBox[{"wxfFile", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "outputDirectory", ",", 
      "\"\<soundararajan_two_piece_certificate.wxf\>\""}], "}"}], "]"}]}], 
  ";", 
  RowBox[{"logLines", "=", 
   RowBox[{"{", "}"}]}], ";", 
  RowBox[{
   RowBox[{"writeLog", "[", "]"}], ":=", 
   RowBox[{"Export", "[", 
    RowBox[{"progressFile", ",", 
     RowBox[{"StringRiffle", "[", 
      RowBox[{"logLines", ",", "\"\<\\n\>\""}], "]"}], ",", "\"\<Text\>\""}], 
    "]"}]}], ";", 
  RowBox[{
   RowBox[{"say", "[", "s_", "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"AppendTo", "[", 
      RowBox[{"logLines", ",", 
       RowBox[{
        RowBox[{"DateString", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\<Hour\>\"", ",", "\"\<:\>\"", ",", "\"\<Minute\>\"", ",", 
           "\"\<:\>\"", ",", "\"\<Second\>\""}], "}"}], "]"}], "<>", 
        "\"\<  \>\"", "<>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"StringQ", "[", "s", "]"}], ",", "s", ",", 
          RowBox[{"ToString", "[", 
           RowBox[{"s", ",", "InputForm"}], "]"}]}], "]"}]}]}], "]"}], ";", 
     RowBox[{"writeLog", "[", "]"}]}], ")"}]}], ";", 
  RowBox[{"thetaValues", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<strict theorem\>\"", "\[Rule]", 
      FractionBox["99999", "200000"]}], ",", 
     RowBox[{"\"\<endpoint diagnostic\>\"", "\[Rule]", 
      FractionBox["1", "2"]}]}], "]"}]}], ";", 
  RowBox[{"Ddeg", "=", "100"}], ";", 
  RowBox[{"kValues", "=", 
   RowBox[{"Range", "[", 
    RowBox[{"7", ",", "11"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"legendreCoefficients", "[", 
    RowBox[{"j_Integer", "?", "NonNegative"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"j", "-", "m"}]], " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{"j", ",", "m"}], "]"}], " ", 
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"j", "+", "m"}], ",", "m"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "0", ",", "j"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"padTo", "[", 
    RowBox[{"v_List", ",", "n_Integer"}], "]"}], ":=", 
   RowBox[{"PadRight", "[", 
    RowBox[{"v", ",", "n", ",", "0"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"trimRight", "[", "v_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"r", "=", 
       RowBox[{"Length", "[", "v", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"r", ">", "1"}], "&&", 
         RowBox[{
          RowBox[{"v", "\[LeftDoubleBracket]", "r", "\[RightDoubleBracket]"}],
           "===", "0"}]}], ",", 
        RowBox[{"r", "--"}]}], "]"}], ";", 
      RowBox[{"Take", "[", 
       RowBox[{"v", ",", "r"}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"convolveCoefficients", "[", 
    RowBox[{"u_List", ",", "v_List"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"r", "=", 
        RowBox[{"Max", "[", 
         RowBox[{"0", ",", 
          RowBox[{"n", "-", 
           RowBox[{"Length", "[", "v", "]"}], "+", "1"}]}], "]"}]}], 
       RowBox[{"Min", "[", 
        RowBox[{"n", ",", 
         RowBox[{
          RowBox[{"Length", "[", "u", "]"}], "-", "1"}]}], "]"}]], 
      RowBox[{
       RowBox[{"u", "\[LeftDoubleBracket]", 
        RowBox[{"r", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
       RowBox[{"v", "\[LeftDoubleBracket]", 
        RowBox[{"n", "-", "r", "+", "1"}], "\[RightDoubleBracket]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{
        RowBox[{"Length", "[", "u", "]"}], "+", 
        RowBox[{"Length", "[", "v", "]"}], "-", "2"}]}], "}"}]}], "]"}]}], 
  ";", 
  RowBox[{
   RowBox[{"integralOfXPowerTimesPolynomial", "[", 
    RowBox[{
     RowBox[{"p_Integer", "?", "NonNegative"}], ",", "coeffs_List"}], "]"}], ":=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "0"}], 
     RowBox[{
      RowBox[{"Length", "[", "coeffs", "]"}], "-", "1"}]], 
    FractionBox[
     RowBox[{"coeffs", "\[LeftDoubleBracket]", 
      RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}], 
     RowBox[{"p", "+", "n", "+", "1"}]]}]}], ";", 
  RowBox[{
   RowBox[{"derivativeCoefficients", "[", "coeffs_List", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "coeffs", "]"}], "\[Equal]", "1"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"coeffs", "\[LeftDoubleBracket]", 
         RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", "coeffs", "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"momentMatrix", "[", 
    RowBox[{
     RowBox[{"p_Integer", "?", "NonNegative"}], ",", "n_Integer"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"p", "+", "r", "+", "s", "+", "1"}]], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s", ",", "0", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"hCoefficients", "[", 
    RowBox[{"k_Integer", ",", "pCoeffs_List"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"d", "=", 
        RowBox[{
         RowBox[{"Length", "[", "pCoeffs", "]"}], "-", "1"}]}], ",", "h", ",",
        "n", ",", "r", ",", "s"}], "}"}], ",", 
     RowBox[{
      RowBox[{"h", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"Length", "[", "pCoeffs", "]"}], "+", "k"}]}], "]"}]}], ";", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"pCoeffs", "\[LeftDoubleBracket]", 
            RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}], "=!=", "0"}], 
          ",", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"h", "\[LeftDoubleBracket]", 
                RowBox[{"n", "-", "r", "+", "s", "+", "1"}], 
                "\[RightDoubleBracket]"}], "=", 
               RowBox[{
                RowBox[{"h", "\[LeftDoubleBracket]", 
                 RowBox[{"n", "-", "r", "+", "s", "+", "1"}], 
                 "\[RightDoubleBracket]"}], "+", 
                FractionBox[
                 RowBox[{
                  RowBox[{"pCoeffs", "\[LeftDoubleBracket]", 
                   RowBox[{"n", "+", "1"}], "\[RightDoubleBracket]"}], " ", 
                  RowBox[{"Binomial", "[", 
                   RowBox[{"n", ",", "r"}], "]"}], " ", 
                  RowBox[{"Binomial", "[", 
                   RowBox[{
                    RowBox[{"k", "+", "r"}], ",", "s"}], "]"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "s"]}], 
                 RowBox[{"k", "+", "r"}]]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"s", ",", "0", ",", 
                RowBox[{"k", "+", "r"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", "d"}], "}"}]}], "]"}], ";", 
      RowBox[{"trimRight", "[", "h", "]"}]}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"evaluateK", "[", 
    RowBox[{"k_Integer", ",", "theta0_Rational", ",", "D_Integer"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "K", ",", "basis", ",", "prefAC", ",", "prefB", ",", "hypCoeffs", ",", 
       "oneMinusCoeffs", ",", "aVec", ",", "cVec", ",", "ellVec", ",", 
       "hList", ",", "hpList", ",", "hLength", ",", "H", ",", "Hp", ",", "M", 
       ",", "hpHp", ",", "hHp", ",", "Bmat", ",", "Bsym", ",", "qMat", ",", 
       "optLegendre", ",", "gain", ",", "constant", ",", "qCheck", ",", 
       "monomial"}], "}"}], ",", 
     RowBox[{
      RowBox[{"say", "[", 
       RowBox[{"\"\<k = \>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        "\"\<: building exact coefficient data\>\""}], "]"}], ";", 
      RowBox[{"K", "=", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"k", "-", "1"}], ")"}]}]}], ";", 
      RowBox[{"basis", "=", 
       RowBox[{"legendreCoefficients", "/@", 
        RowBox[{"Range", "[", 
         RowBox[{"0", ",", "D"}], "]"}]}]}], ";", 
      RowBox[{"prefAC", "=", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], "!"}], " ", 
         SuperscriptBox["theta0", "K"]}], 
        RowBox[{
         RowBox[{"k", "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"K", "-", "1"}], ")"}], "!"}]}]]}], ";", 
      RowBox[{"prefB", "=", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox["k", "2"], "!"}], " ", 
         SuperscriptBox["theta0", 
          SuperscriptBox["k", "2"]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", "1"}], ")"}], "!"}], ")"}], "2"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], "2"], "-", "1"}], ")"}], 
          "!"}]}]]}], ";", 
      RowBox[{"hypCoeffs", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "k"}], ",", "m"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"-", "k"}], ",", "m"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "theta0"}], ")"}], "m"]}], 
          RowBox[{
           RowBox[{"Pochhammer", "[", 
            RowBox[{"K", ",", "m"}], "]"}], " ", 
           RowBox[{"m", "!"}]}]], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", 
           RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"oneMinusCoeffs", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Binomial", "[", 
           RowBox[{"k", ",", "m"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "theta0"}], ")"}], "m"]}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ";", 
      RowBox[{"aVec", "=", 
       RowBox[{"prefAC", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"integralOfXPowerTimesPolynomial", "[", 
            RowBox[{
             RowBox[{"K", "-", "1"}], ",", 
             RowBox[{"convolveCoefficients", "[", 
              RowBox[{"hypCoeffs", ",", "#1"}], "]"}]}], "]"}], "&"}], ")"}], 
         "/@", "basis"}]}]}], ";", 
      RowBox[{"cVec", "=", 
       RowBox[{"prefAC", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"integralOfXPowerTimesPolynomial", "[", 
            RowBox[{
             RowBox[{"K", "-", "1"}], ",", 
             RowBox[{"convolveCoefficients", "[", 
              RowBox[{"oneMinusCoeffs", ",", "#1"}], "]"}]}], "]"}], "&"}], 
          ")"}], "/@", "basis"}]}]}], ";", 
      RowBox[{"ellVec", "=", 
       RowBox[{"aVec", "-", "cVec"}]}], ";", 
      RowBox[{"say", "[", 
       RowBox[{"\"\<k = \>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        "\"\<: forming h_j polynomials\>\""}], "]"}], ";", 
      RowBox[{"hList", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"hCoefficients", "[", 
           RowBox[{"k", ",", "#1"}], "]"}], "&"}], ")"}], "/@", "basis"}]}], 
      ";", 
      RowBox[{"hpList", "=", 
       RowBox[{"derivativeCoefficients", "/@", "hList"}]}], ";", 
      RowBox[{"hLength", "=", 
       RowBox[{"Max", "[", 
        RowBox[{"Length", "/@", 
         RowBox[{"Join", "[", 
          RowBox[{"hList", ",", "hpList"}], "]"}]}], "]"}]}], ";", 
      RowBox[{"H", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"padTo", "[", 
           RowBox[{"#1", ",", "hLength"}], "]"}], "&"}], ")"}], "/@", 
        "hList"}]}], ";", 
      RowBox[{"Hp", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"padTo", "[", 
           RowBox[{"#1", ",", "hLength"}], "]"}], "&"}], ")"}], "/@", 
        "hpList"}]}], ";", 
      RowBox[{"say", "[", 
       RowBox[{"\"\<k = \>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        "\"\<: forming B and Q matrices\>\""}], "]"}], ";", 
      RowBox[{"M", "=", 
       RowBox[{"momentMatrix", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}], "2"], "-", "1"}], ",", 
         "hLength"}], "]"}]}], ";", 
      RowBox[{"hpHp", "=", 
       RowBox[{"Hp", ".", "M", ".", 
        RowBox[{"Transpose", "[", "Hp", "]"}]}]}], ";", 
      RowBox[{"hHp", "=", 
       RowBox[{"H", ".", "M", ".", 
        RowBox[{"Transpose", "[", "Hp", "]"}]}]}], ";", 
      RowBox[{"Bmat", "=", 
       RowBox[{"prefB", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["hpHp", "theta0"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}], " ", "hHp"}]}], ")"}]}]}], ";", 
      RowBox[{"Bsym", "=", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"Bmat", "+", 
          RowBox[{"Transpose", "[", "Bmat", "]"}]}], ")"}]}]}], ";", 
      RowBox[{"qMat", "=", 
       RowBox[{"Bsym", "-", 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", "cVec", ",", "cVec"}], "]"}]}]}], ";", 
      RowBox[{"say", "[", 
       RowBox[{"\"\<k = \>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}], "<>", 
        "\"\<: solving the exact rational system\>\""}], "]"}], ";", 
      RowBox[{"optLegendre", "=", 
       RowBox[{"LinearSolve", "[", 
        RowBox[{"qMat", ",", "ellVec"}], "]"}]}], ";", 
      RowBox[{"gain", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"ellVec", ".", "optLegendre"}], "]"}]}], ";", 
      RowBox[{"constant", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "gain"}]}], "]"}]}], ";", 
      RowBox[{"qCheck", "=", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"optLegendre", ".", "qMat", ".", "optLegendre"}], "-", 
         "gain"}], "]"}]}], ";", 
      RowBox[{"monomial", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"MapThread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"padTo", "[", 
             RowBox[{"#1", ",", 
              RowBox[{"D", "+", "1"}]}], "]"}], " ", "#2"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{"basis", ",", "optLegendre"}], "}"}]}], "]"}], "]"}]}], 
      ";", 
      RowBox[{"say", "[", 
       RowBox[{"\"\<k = \>\"", "<>", 
        RowBox[{"ToString", "[", "k", "]"}], "<>", "\"\<: constant = \>\"", "<>", 
        RowBox[{"ToString", "[", 
         TagBox[
          RowBox[{"N", "[", 
           RowBox[{"constant", ",", 
            InterpretationBox[
             StyleBox["\<\"30\"\>",
              ShowStringCharacters->False],
             30,
             Editable->False]}], "]"}],
          DecimalForm[#, {Infinity, 15}]& ], "]"}]}], "]"}], ";", 
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<k\>\"", "\[Rule]", "k"}], ",", 
        RowBox[{"\"\<theta\>\"", "\[Rule]", "theta0"}], ",", 
        RowBox[{"\"\<degree\>\"", "\[Rule]", "D"}], ",", 
        RowBox[{"\"\<ell\>\"", "\[Rule]", "ellVec"}], ",", 
        RowBox[{"\"\<q\>\"", "\[Rule]", "qMat"}], ",", 
        RowBox[{
        "\"\<optimalLegendreCoefficients\>\"", "\[Rule]", "optLegendre"}], 
        ",", 
        RowBox[{
        "\"\<optimalMonomialCoefficients\>\"", "\[Rule]", "monomial"}], ",", 
        RowBox[{"\"\<gain\>\"", "\[Rule]", "gain"}], ",", 
        RowBox[{"\"\<constant\>\"", "\[Rule]", "constant"}], ",", 
        RowBox[{"\"\<quadraticCheck\>\"", "\[Rule]", "qCheck"}]}], "]"}]}]}], 
    "]"}]}], ";", 
  RowBox[{
  "say", "[", "\"\<Starting strict and endpoint computations\>\"", "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<theta values = \>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{"thetaValues", ",", "InputForm"}], "]"}], "<>", "\"\<, D = \>\"",
     "<>", 
    RowBox[{"ToString", "[", "Ddeg", "]"}]}], "]"}], ";", 
  RowBox[{"results", "=", 
   RowBox[{"Association", "[", 
    RowBox[{"KeyValueMap", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"label", ",", "theta0"}], "}"}], ",", 
        RowBox[{"label", "\[Rule]", 
         RowBox[{"Association", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"k", "\[Rule]", 
             RowBox[{"evaluateK", "[", 
              RowBox[{"k", ",", "theta0", ",", "Ddeg"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "kValues"}], "}"}]}], "]"}], "]"}]}]}], "]"}], 
      ",", "thetaValues"}], "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"decimalString", "[", 
    RowBox[{"x_", ",", 
     RowBox[{"digits_Integer", ":", "15"}]}], "]"}], ":=", 
   RowBox[{"ToString", "[", 
    TagBox[
     RowBox[{"N", "[", 
      RowBox[{"x", ",", 
       RowBox[{"digits", "+", 
        InterpretationBox[
         StyleBox["\<\"10\"\>",
          ShowStringCharacters->False],
         10,
         Editable->False]}]}], "]"}],
     DecimalForm[#, {Infinity, $CellContext`digits}]& ], "]"}]}], ";", 
  RowBox[{"resultsText", "=", 
   RowBox[{"StringRiffle", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "\"\<Soundararajan two-piece exact rational computation\>\"", ",", 
         RowBox[{"\"\<degree = \>\"", "<>", 
          RowBox[{"ToString", "[", "Ddeg", "]"}]}], ",", 
         "\"\<basis = shifted Legendre polynomials L_j(x)=P_j(2x-1)\>\"", 
         ",", "\"\<All entries are exact rational numbers; decimals are \
printed only at the end.\>\"", ",", "\"\<\>\""}], "}"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"label", "<>", "\"\<: theta = \>\"", "<>", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{"thetaValues", "[", "label", "]"}], ",", 
                "InputForm"}], "]"}]}], "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"\"\<k = \>\"", "<>", 
               RowBox[{"ToString", "[", "k", "]"}], "<>", 
               "\"\<, computed lower-bound constant = \>\"", "<>", 
               RowBox[{"decimalString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"results", "[", "label", "]"}], "[", "k", "]"}], 
                  "[", "\"\<constant\>\"", "]"}], ",", "18"}], "]"}], "<>", 
               "\"\<, exact positivity = \>\"", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{"TrueQ", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"results", "[", "label", "]"}], "[", "k", "]"}], 
                   "[", "\"\<constant\>\"", "]"}], ">", "0"}], "]"}], "]"}], 
               "<>", "\"\<, quadratic check a.q.a - ell.a = \>\"", "<>", 
               RowBox[{"ToString", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"results", "[", "label", "]"}], "[", "k", "]"}], 
                  "[", "\"\<quadraticCheck\>\"", "]"}], ",", "InputForm"}], 
                "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "kValues"}], "}"}]}], "]"}], ",", 
            RowBox[{"{", "\"\<\>\"", "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"label", ",", 
            RowBox[{"Keys", "[", "thetaValues", "]"}]}], "}"}]}], "]"}], 
        "]"}]}], "]"}], ",", "\"\<\\n\>\""}], "]"}]}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{"resultsFile", ",", "resultsText", ",", "\"\<Text\>\""}], "]"}], 
  ";", 
  RowBox[{"Export", "[", 
   RowBox[{"dataFile", ",", "results", ",", "\"\<MX\>\""}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{"wxfFile", ",", "results", ",", "\"\<WXF\>\""}], "]"}], ";", 
  RowBox[{"say", "[", 
   RowBox[{"\"\<Finished. Results written to \>\"", "<>", "resultsFile"}], 
   "]"}], ";", 
  RowBox[{"Association", "[", 
   RowBox[{
    RowBox[{"\"\<Degree\>\"", "\[Rule]", "Ddeg"}], ",", 
    RowBox[{"\"\<Results\>\"", "\[Rule]", 
     RowBox[{"Association", "[", 
      RowBox[{"KeyValueMap", "[", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"label", ",", "byK"}], "}"}], ",", 
          RowBox[{"label", "\[Rule]", 
           RowBox[{"AssociationMap", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Association", "[", 
               RowBox[{
                RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
                 RowBox[{"N", "[", 
                  RowBox[{
                   RowBox[{"#1", "[", "\"\<constant\>\"", "]"}], ",", "30"}], 
                  "]"}]}], ",", 
                RowBox[{"\"\<ExactPositive\>\"", "\[Rule]", 
                 RowBox[{"TrueQ", "[", 
                  RowBox[{
                   RowBox[{"#1", "[", "\"\<constant\>\"", "]"}], ">", "0"}], 
                  "]"}]}], ",", 
                RowBox[{"\"\<QuadraticCheck\>\"", "\[Rule]", 
                 RowBox[{"#1", "[", "\"\<quadraticCheck\>\"", "]"}]}]}], 
               "]"}], "&"}], ",", "byK"}], "]"}]}]}], "]"}], ",", "results"}],
        "]"}], "]"}]}]}], "]"}], ";", 
  TagBox[GridBox[{
     {"resultsText"},
     {
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<AllConstantsPositive\>\"", "\[Rule]", 
         RowBox[{"And", "@@", 
          RowBox[{"Flatten", "[", 
           RowBox[{"KeyValueMap", "[", 
            RowBox[{
             RowBox[{"Function", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"label", ",", "byK"}], "}"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"TrueQ", "[", 
                   RowBox[{
                    RowBox[{"#1", "[", "\"\<constant\>\"", "]"}], ">", "0"}], 
                   "]"}], "&"}], ")"}], "/@", 
                RowBox[{"Values", "[", "byK", "]"}]}]}], "]"}], ",", 
             "results"}], "]"}], "]"}]}]}], ",", 
        RowBox[{"\"\<AllQuadraticChecksZero\>\"", "\[Rule]", 
         RowBox[{"And", "@@", 
          RowBox[{"Flatten", "[", 
           RowBox[{"KeyValueMap", "[", 
            RowBox[{
             RowBox[{"Function", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"label", ",", "byK"}], "}"}], ",", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"TrueQ", "[", 
                   RowBox[{
                    RowBox[{"#1", "[", "\"\<quadraticCheck\>\"", "]"}], 
                    "\[Equal]", "0"}], "]"}], "&"}], ")"}], "/@", 
                RowBox[{"Values", "[", "byK", "]"}]}]}], "]"}], ",", 
             "results"}], "]"}], "]"}]}]}]}], "]"}]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
   "Column"]}]], "Input",
 CellLabelAutoDelete->False,
 CellTags->{"faithful-input", "faithful-input-10"},
 CellLabel->"In[10]:=",ExpressionUUID->"275d3a55-7e90-6e4c-936f-55d70a7c5184"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Soundararajan two-piece exact rational computation\\ndegree = \
100\\nbasis = shifted Legendre polynomials L_j(x)=P_j(2x-1)\\nAll entries are \
exact rational numbers; decimals are printed only at the end.\\n\\nstrict \
theorem: theta = 99999/200000\\nk = 7, computed lower-bound constant = \
597.122892023379347201, exact positivity = True, quadratic check a.q.a - \
ell.a = 0\\nk = 8, computed lower-bound constant = 139.258401860194416765, \
exact positivity = True, quadratic check a.q.a - ell.a = 0\\nk = 9, computed \
lower-bound constant = 12.570855534299995034, exact positivity = True, \
quadratic check a.q.a - ell.a = 0\\nk = 10, computed lower-bound constant = \
2.259685508647526774, exact positivity = True, quadratic check a.q.a - ell.a \
= 0\\nk = 11, computed lower-bound constant = 2.001973286783731866, exact \
positivity = True, quadratic check a.q.a - ell.a = 0\\n\\nendpoint \
diagnostic: theta = 1/2\\nk = 7, computed lower-bound constant = \
597.331516728188695553, exact positivity = True, quadratic check a.q.a - \
ell.a = 0\\nk = 8, computed lower-bound constant = 139.324194681479015499, \
exact positivity = True, quadratic check a.q.a - ell.a = 0\\nk = 9, computed \
lower-bound constant = 12.577507384068701411, exact positivity = True, \
quadratic check a.q.a - ell.a = 0\\nk = 10, computed lower-bound constant = \
2.259893101629154329, exact positivity = True, quadratic check a.q.a - ell.a \
= 0\\nk = 11, computed lower-bound constant = 2.001975239588225250, exact \
positivity = True, quadratic check a.q.a - ell.a = 0\"\>"},
    {
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"AllConstantsPositive\"\>", "\[Rule]", "True"}], ",", 
       RowBox[{"\<\"AllQuadraticChecksZero\"\>", "\[Rule]", "True"}]}], 
      "\[RightAssociation]"}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{1}}}],
  "Column"]], "Output",
 CellOpen->True,
 CellLabelAutoDelete->False,
 CellTags->{"faithful-generated-output", "faithful-generated-output-10"},
 CellLabel->"Out[10]=",ExpressionUUID->"91b95b34-dbb4-a148-8b8e-afb2a485a909"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generated complete summary", "Section",
 CellTags->
  "faithful-summary-section",ExpressionUUID->"96b1d9f9-d986-e844-bf00-\
493c4ddd2d07"],

Cell["\<\
This final cell imports only artifacts computed by the preceding sections and \
supplies the same table shown at the top.\
\>", "Text",ExpressionUUID->"beccdb1b-4ab7-594e-b4d1-a6a5003e37d2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"outputDirectory", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Directory", "[", "]"}], ",", "\"\<outputs\>\""}], "}"}], 
    "]"}]}], ";", 
  RowBox[{"sixthMomentData", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outputDirectory", ",", "\"\<sixth_moment_degree24_results.mx\>\""}], 
      "}"}], "]"}], "]"}]}], ";", 
  RowBox[{"firstDerivativeData", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outputDirectory", ",", 
       "\"\<degree5_pure_first_derivative_results.mx\>\""}], "}"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"secondDerivativeData", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outputDirectory", ",", 
       "\"\<degree5_pure_second_derivative_results.mx\>\""}], "}"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"jointFirstDerivativeData", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outputDirectory", ",", 
       "\"\<degree10_joint_first_derivative_results.mx\>\""}], "}"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"jointSecondDerivativeData", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
      "outputDirectory", ",", 
       "\"\<degree10_joint_second_derivative_results.mx\>\""}], "}"}], "]"}], 
    "]"}]}], ";", 
  RowBox[{"computedMomentResults", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta|^6\>\""}], ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "24"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{"sixthMomentData", "[", "\"\<CertifiedBound\>\"", "]"}]}], 
       ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", "42"}]}], "]"}], ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta'|^6\>\""}], ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"firstDerivativeData", "[", "\"\<certificate\>\"", "]"}], 
         "[", "\"\<ExactValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", 
        FractionBox["277", "385"]}]}], "]"}], ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta''|^6\>\""}], ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "5"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{"secondDerivativeData", "[", "\"\<certificate\>\"", "]"}], 
         "[", "\"\<ExactValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", 
        FractionBox["403483", "12864852"]}]}], "]"}], ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta|^2 |zeta'|^4\>\""}], 
       ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{
         "jointFirstDerivativeData", "[", "\"\<certificate24\>\"", "]"}], 
         "[", "\"\<ExactValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", 
        FractionBox["167", "60"]}]}], "]"}], ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta'|^2 |zeta|^4\>\""}], 
       ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{
         "jointFirstDerivativeData", "[", "\"\<certificate42\>\"", "]"}], 
         "[", "\"\<ExactValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", 
        FractionBox["54", "5"]}]}], "]"}], ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta|^2 |zeta''|^4\>\""}], 
       ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{
         "jointSecondDerivativeData", "[", "\"\<certificateZetaSecond4\>\"", 
          "]"}], "[", "\"\<ExactValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", 
        FractionBox["607279", "1801800"]}]}], "]"}], ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta''|^2 |zeta|^4\>\""}], 
       ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{
         "jointSecondDerivativeData", "[", "\"\<certificateSecondZeta4\>\"", 
          "]"}], "[", "\"\<ExactValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", 
        FractionBox["56", "15"]}]}], "]"}], ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta'|^2 |zeta''|^4\>\""}], 
       ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{
         "jointSecondDerivativeData", "[", "\"\<certificatePrimeSecond4\>\"", 
          "]"}], "[", "\"\<ExactValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", 
        FractionBox["95167", "1081080"]}]}], "]"}], ",", 
     RowBox[{"Association", "[", 
      RowBox[{
       RowBox[{"\"\<Moment\>\"", "\[Rule]", "\"\<|zeta''|^2 |zeta'|^4\>\""}], 
       ",", 
       RowBox[{"\"\<Degree\>\"", "\[Rule]", "10"}], ",", 
       RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
        RowBox[{
         RowBox[{
         "jointSecondDerivativeData", "[", "\"\<certificateSecondPrime4\>\"", 
          "]"}], "[", "\"\<ExactValue\>\"", "]"}]}], ",", 
       RowBox[{"\"\<ConjecturalConstant\>\"", "\[Rule]", 
        FractionBox["902543", "3603600"]}]}], "]"}]}], "}"}]}], ";", 
  RowBox[{"computedMomentResults", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Append", "[", 
       RowBox[{"#1", ",", 
        RowBox[{"\"\<Ratio\>\"", "\[Rule]", 
         RowBox[{"Cancel", "[", 
          FractionBox[
           RowBox[{"#1", "[", "\"\<ComputedConstant\>\"", "]"}], 
           RowBox[{"#1", "[", "\"\<ConjecturalConstant\>\"", "]"}]], 
          "]"}]}]}], "]"}], "&"}], ")"}], "/@", "computedMomentResults"}]}], 
  ";", 
  RowBox[{"soundararajanSummary", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<Regime\>\"", "\[Rule]", "label"}], ",", 
        RowBox[{"\"\<Theta\>\"", "\[Rule]", 
         RowBox[{"thetaValues", "[", "label", "]"}]}], ",", 
        RowBox[{"\"\<k\>\"", "\[Rule]", "k"}], ",", 
        RowBox[{"\"\<Degree\>\"", "\[Rule]", "Ddeg"}], ",", 
        RowBox[{"\"\<ComputedConstant\>\"", "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"results", "[", "label", "]"}], "[", "k", "]"}], "[", 
          "\"\<constant\>\"", "]"}]}], ",", 
        RowBox[{"\"\<QuadraticCheck\>\"", "\[Rule]", 
         RowBox[{
          RowBox[{
           RowBox[{"results", "[", "label", "]"}], "[", "k", "]"}], "[", 
          "\"\<quadraticCheck\>\"", "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"label", ",", 
        RowBox[{"Keys", "[", "thetaValues", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "kValues"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"summaryChecks", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<AllMomentConstantsPositive\>\"", "\[Rule]", 
      RowBox[{"And", "@@", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrueQ", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<ComputedConstant\>\"", "]"}], ">", "0"}], 
           "]"}], "&"}], ")"}], "/@", "computedMomentResults"}]}]}], ",", 
     RowBox[{"\"\<SixthMomentDegreeIs24\>\"", "\[Rule]", 
      RowBox[{"TrueQ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"First", "[", "computedMomentResults", "]"}], "[", 
         "\"\<Degree\>\"", "]"}], "\[Equal]", "24"}], "]"}]}], ",", 
     RowBox[{"\"\<AllSoundararajanConstantsPositive\>\"", "\[Rule]", 
      RowBox[{"And", "@@", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrueQ", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<ComputedConstant\>\"", "]"}], ">", "0"}], 
           "]"}], "&"}], ")"}], "/@", "soundararajanSummary"}]}]}], ",", 
     RowBox[{"\"\<AllSoundararajanQuadraticChecksZero\>\"", "\[Rule]", 
      RowBox[{"And", "@@", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TrueQ", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<QuadraticCheck\>\"", "]"}], "\[Equal]", 
            "0"}], "]"}], "&"}], ")"}], "/@", "soundararajanSummary"}]}]}]}], 
    "]"}]}], ";", 
  RowBox[{"summaryRows", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"#1", "[", "\"\<Moment\>\"", "]"}], ",", 
          RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<ComputedConstant\>\"", "]"}], ",", "20"}],
            "]"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<ConjecturalConstant\>\"", "]"}], ",", 
            "20"}], "]"}], ",", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"#1", "[", "\"\<Ratio\>\"", "]"}], ",", "20"}], "]"}]}], 
         "}"}], "&"}], ")"}], "/@", "computedMomentResults"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<moment\>\"", ",", "\"\<degree\>\"", ",", 
       "\"\<computed certified constant\>\"", ",", 
       "\"\<conjectural constant\>\"", ",", "\"\<ratio\>\""}], "}"}]}], 
    "]"}]}], ";", 
  RowBox[{"summaryGrid", "=", 
   RowBox[{"Grid", "[", 
    RowBox[{"summaryRows", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}], ",", 
     RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], ";", 
  RowBox[{"Print", "[", "summaryGrid", "]"}], ";", 
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Summary checks: \>\"", ",", "summaryChecks"}], "]"}], ";", 
  RowBox[{"allComputedData", "=", 
   RowBox[{"Association", "[", 
    RowBox[{
     RowBox[{"\"\<Metadata\>\"", "\[Rule]", 
      RowBox[{"Association", "[", 
       RowBox[{
        RowBox[{"\"\<MathematicaVersion\>\"", "\[Rule]", "$Version"}], ",", 
        RowBox[{"\"\<SystemID\>\"", "\[Rule]", "$SystemID"}], ",", 
        RowBox[{"\"\<DateFinished\>\"", "\[Rule]", 
         RowBox[{"DateString", "[", "\"\<ISODateTime\>\"", "]"}]}], ",", 
        RowBox[{"\"\<SourceFile\>\"", "\[Rule]", 
         RowBox[{"FileNameJoin", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Directory", "[", "]"}], ",", 
            "\"\<Moment_Computations_Reproducible.wl\>\""}], "}"}], "]"}]}]}],
        "]"}]}], ",", 
     RowBox[{"\"\<MomentResults\>\"", "\[Rule]", "computedMomentResults"}], 
     ",", 
     RowBox[{"\"\<SoundararajanResults\>\"", "\[Rule]", "results"}], ",", 
     RowBox[{
     "\"\<SoundararajanSummary\>\"", "\[Rule]", "soundararajanSummary"}], ",", 
     RowBox[{"\"\<Checks\>\"", "\[Rule]", "summaryChecks"}]}], "]"}]}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outputDirectory", ",", "\"\<all_moment_results.wxf\>\""}], 
      "}"}], "]"}], ",", "allComputedData", ",", "\"\<WXF\>\""}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outputDirectory", ",", "\"\<all_moment_summary.txt\>\""}], 
      "}"}], "]"}], ",", 
    RowBox[{
     RowBox[{"StringRiffle", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"#1", ",", "InputForm"}], "]"}], "&"}], ")"}], "/@", 
        "computedMomentResults"}], ",", "\"\<\\n\>\""}], "]"}], "<>", 
     "\"\<\\n\\n\>\"", "<>", 
     RowBox[{"StringRiffle", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"#1", ",", "InputForm"}], "]"}], "&"}], ")"}], "/@", 
        "soundararajanSummary"}], ",", "\"\<\\n\>\""}], "]"}], "<>", 
     "\"\<\\n\\nChecks:\\n\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"summaryChecks", ",", "InputForm"}], "]"}]}], ",", 
    "\"\<Text\>\""}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{"outputDirectory", ",", "\"\<all_moment_summary.json\>\""}], 
      "}"}], "]"}], ",", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{"\"\<metadata\>\"", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"#1", ",", "InputForm"}], "]"}], "&"}], ")"}], "/@", 
        RowBox[{"allComputedData", "[", "\"\<Metadata\>\"", "]"}]}]}], ",", 
      RowBox[{"\"\<moments\>\"", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Association", "[", 
           RowBox[{
            RowBox[{"\"\<moment\>\"", "\[Rule]", 
             RowBox[{"#1", "[", "\"\<Moment\>\"", "]"}]}], ",", 
            RowBox[{"\"\<degree\>\"", "\[Rule]", 
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}]}], ",", 
            RowBox[{"\"\<computedConstant\>\"", "\[Rule]", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"#1", "[", "\"\<ComputedConstant\>\"", "]"}], ",", 
                 "30"}], "]"}], ",", "InputForm"}], "]"}]}], ",", 
            RowBox[{"\"\<conjecturalConstant\>\"", "\[Rule]", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"#1", "[", "\"\<ConjecturalConstant\>\"", "]"}], ",",
                  "30"}], "]"}], ",", "InputForm"}], "]"}]}], ",", 
            RowBox[{"\"\<ratio\>\"", "\[Rule]", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"#1", "[", "\"\<Ratio\>\"", "]"}], ",", "30"}], 
                "]"}], ",", "InputForm"}], "]"}]}]}], "]"}], "&"}], ")"}], "/@",
         "computedMomentResults"}]}], ",", 
      RowBox[{"\"\<soundararajan\>\"", "\[Rule]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Association", "[", 
           RowBox[{
            RowBox[{"\"\<regime\>\"", "\[Rule]", 
             RowBox[{"#1", "[", "\"\<Regime\>\"", "]"}]}], ",", 
            RowBox[{"\"\<theta\>\"", "\[Rule]", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<Theta\>\"", "]"}], ",", "InputForm"}], 
              "]"}]}], ",", 
            RowBox[{"\"\<k\>\"", "\[Rule]", 
             RowBox[{"#1", "[", "\"\<k\>\"", "]"}]}], ",", 
            RowBox[{"\"\<degree\>\"", "\[Rule]", 
             RowBox[{"#1", "[", "\"\<Degree\>\"", "]"}]}], ",", 
            RowBox[{"\"\<computedConstant\>\"", "\[Rule]", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"N", "[", 
                RowBox[{
                 RowBox[{"#1", "[", "\"\<ComputedConstant\>\"", "]"}], ",", 
                 "30"}], "]"}], ",", "InputForm"}], "]"}]}], ",", 
            RowBox[{"\"\<quadraticCheck\>\"", "\[Rule]", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"#1", "[", "\"\<QuadraticCheck\>\"", "]"}], ",", 
               "InputForm"}], "]"}]}]}], "]"}], "&"}], ")"}], "/@", 
        "soundararajanSummary"}]}], ",", 
      RowBox[{"\"\<checks\>\"", "\[Rule]", "summaryChecks"}]}], "]"}], ",", 
    "\"\<RawJSON\>\""}], "]"}], ";", "summaryGrid"}]], "Input",
 CellTags->{"faithful-input", "faithful-input-11"},
 CellLabel->"In[11]:=",ExpressionUUID->"f5df1375-31bd-ba4b-ba08-c875c7118b31"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"moment\"\>", "\<\"degree\"\>", "\<\"computed certified \
constant\"\>", "\<\"conjectural constant\"\>", "\<\"ratio\"\>"},
    {"\<\"|zeta|^6\"\>", "24", "34.4012094140047341294831394549880309163`20.",
      "42.`20.", "0.81907641461916033641626522511876263893`20."},
    {"\<\"|zeta'|^6\"\>", "5", "0.54958426943579146499022157043700808104`20.",
      "0.71948051948051948051948051948051948052`20.", 
     "0.76386261275371737913803359067959606931`20."},
    {"\<\"|zeta''|^6\"\>", "5", 
     "0.02314297139658282729574395003659737437`20.", 
     "0.03136320573295363211329597884219732959`20.", 
     "0.73790197321143983489095239976955610104`20."},
    {"\<\"|zeta|^2 |zeta'|^4\"\>", "10", 
     "2.21671387988040330967161514457595260918`20.", 
     "2.78333333333333333333333333333333333333`20.", 
     "0.79642414846002514119938268667399494941`20."},
    {"\<\"|zeta'|^2 |zeta|^4\"\>", "10", 
     "7.8288279113684627344376896488680263714`20.", "10.8`20.", 
     "0.72489147327485766059608237489519129776`20."},
    {"\<\"|zeta|^2 |zeta''|^4\"\>", "10", 
     "0.28647642903372233558203963959635532406`20.", 
     "0.33704018204018204018204018204018204018`20.", 
     "0.84997707780601816340054410349232070087`20."},
    {"\<\"|zeta''|^2 |zeta|^4\"\>", "10", 
     "2.44852098073940404573756101278057169401`20.", 
     "3.73333333333333333333333333333333333333`20.", 
     "0.65585383412662608367970384270908170375`20."},
    {"\<\"|zeta'|^2 |zeta''|^4\"\>", "10", 
     "0.07265890616936929481269111921555974547`20.", 
     "0.08802956302956302956302956302956302956`20.", 
     "0.82539210316161859926344336967181196878`20."},
    {"\<\"|zeta''|^2 |zeta'|^4\"\>", "10", 
     "0.17573535891590468117648763326925274611`20.", 
     "0.25045593295593295593295593295593295593`20.", 
     "0.70166179272273355295824225022971669593`20."}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-11"},
 CellLabel->"Out[11]=",ExpressionUUID->"965f5119-ab6d-6b46-ad80-f689b8b3c76c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Saveable->True,
WindowSize->{582.6, 560.4},
WindowMargins->{{279, Automatic}, {Automatic, 40.199999999999996`}},
WindowTitle->"Amplified zeta moments - complete reproducible outputs",
Visible->False,
TaggingRules-><|
 "TemplateNotebook" -> 
  "C:\\Users\\j71032bd\\OneDrive - The University of \
Manchester\\Desktop\\Moment_Computations_Mathematica.nb", 
  "AuthoritativeSource" -> 
  "C:\\Users\\j71032bd\\OneDrive - The University of \
Manchester\\Documents\\New project\\Moment_Computations_Reproducible.wl", 
  "AllOutputsGenerated" -> True, "ExactIntegrationOnly" -> True, 
  "SixthMomentPolynomialDegree" -> 24|>,
ShowCellLabel->True,
CellLabelAutoDelete->False,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8a6af632-67af-9b42-9e24-5e8326d99c25"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "faithful-input"->{
  Cell[963, 35, 3961, 99, 676, "Input",ExpressionUUID->"cb492d76-25a6-6344-ab53-fb03a7ebc297",
   CellTags->{"faithful-input", "faithful-input-1"}],
  Cell[7272, 186, 15004, 370, 1952, "Input",ExpressionUUID->"071f9cc4-f30c-7545-bdb0-2d1001202ac5",
   CellTags->{"faithful-input", "faithful-input-2"}],
  Cell[23151, 580, 2573, 68, 216, "Input",ExpressionUUID->"caca66d0-0af4-e146-9f0f-9aff81a799cb",
   CellTags->{"faithful-input", "faithful-input-3"}],
  Cell[26563, 672, 8775, 258, 791, "Input",ExpressionUUID->"797b04aa-9e80-484f-b800-957ff689fb2c",
   CellTags->{"faithful-input", "faithful-input-4"}],
  Cell[36181, 956, 81326, 2112, 11132, "Input",ExpressionUUID->"23e9bc83-ec95-1248-a20e-bdce033d8db5",
   CellTags->{"faithful-input", "faithful-input-5"}],
  Cell[155737, 3737, 46096, 1194, 4979, "Input",ExpressionUUID->"0dc3e942-e769-854e-8b40-160e6bfbe312",
   CellTags->{"faithful-input", "faithful-input-6"}],
  Cell[206577, 5022, 47206, 1213, 5173, "Input",ExpressionUUID->"b1bc4523-aec2-ee40-889d-5809522824b6",
   CellTags->{"faithful-input", "faithful-input-7"}],
  Cell[258722, 6330, 34725, 905, 3953, "Input",ExpressionUUID->"0fd27bf6-d1b7-9243-b2a7-96c55eac72fd",
   CellTags->{"faithful-input", "faithful-input-8"}],
  Cell[306494, 7445, 44830, 1142, 5869, "Input",ExpressionUUID->"88544eed-764e-1e4b-b08a-a24c82692f41",
   CellTags->{"faithful-input", "faithful-input-9"}],
  Cell[370492, 8893, 25555, 678, 3433, "Input",ExpressionUUID->"275d3a55-7e90-6e4c-936f-55d70a7c5184",
   CellTags->{"faithful-input", "faithful-input-10"}],
  Cell[398759, 9629, 16401, 399, 2789, "Input",ExpressionUUID->"f5df1375-31bd-ba4b-ba08-c875c7118b31",
   CellTags->{"faithful-input", "faithful-input-11"}]},
 "faithful-input-1"->{
  Cell[963, 35, 3961, 99, 676, "Input",ExpressionUUID->"cb492d76-25a6-6344-ab53-fb03a7ebc297",
   CellTags->{"faithful-input", "faithful-input-1"}]},
 "faithful-generated-output"->{
  Cell[4927, 136, 2308, 45, 443, "Output",ExpressionUUID->"fa370430-8f3d-c34a-b075-3ce90bb6de17",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-1"}],
  Cell[22279, 558, 545, 11, 71, "Output",ExpressionUUID->"af0cde93-8470-6847-9b08-b0fa28a89d0b",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-2"}],
  Cell[25727, 650, 426, 10, 48, "Output",ExpressionUUID->"f473853a-076b-8641-a201-8143aa3fe6b6",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-3"}],
  Cell[35341, 932, 394, 9, 32, "Output",ExpressionUUID->"4fb82772-1c11-6c46-9ef9-90d5f36672ad",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-4"}],
  Cell[117510, 3070, 37845, 652, 14697, "Output",ExpressionUUID->"e3a42bc8-d369-1247-8162-d591cbf06863",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-5"}],
  Cell[201836, 4933, 4357, 74, 1565, "Output",ExpressionUUID->"7c6eae1e-3f74-d04c-89e2-4522d78601d6",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-6"}],
  Cell[253786, 6237, 4430, 75, 1641, "Output",ExpressionUUID->"186bf967-3789-ff46-a482-675703c142de",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-7"}],
  Cell[293450, 7237, 12396, 190, 5028, "Output",ExpressionUUID->"5792dec5-f50c-e74e-b54c-0f3feb35572e",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-8"}],
  Cell[351327, 8589, 18606, 287, 8072, "Output",ExpressionUUID->"91a813f6-4600-3a41-b4b7-3e49d32de0a1",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-9"}],
  Cell[396050, 9573, 2288, 38, 629, "Output",ExpressionUUID->"91b95b34-dbb4-a148-8b8e-afb2a485a909",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-10"}],
  Cell[415163, 10030, 2281, 44, 443, "Output",ExpressionUUID->"965f5119-ab6d-6b46-ad80-f689b8b3c76c",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-11"}]},
 "faithful-generated-output-1"->{
  Cell[4927, 136, 2308, 45, 443, "Output",ExpressionUUID->"fa370430-8f3d-c34a-b075-3ce90bb6de17",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-1"}]},
 "faithful-input-2"->{
  Cell[7272, 186, 15004, 370, 1952, "Input",ExpressionUUID->"071f9cc4-f30c-7545-bdb0-2d1001202ac5",
   CellTags->{"faithful-input", "faithful-input-2"}]},
 "faithful-generated-output-2"->{
  Cell[22279, 558, 545, 11, 71, "Output",ExpressionUUID->"af0cde93-8470-6847-9b08-b0fa28a89d0b",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-2"}]},
 "faithful-input-3"->{
  Cell[23151, 580, 2573, 68, 216, "Input",ExpressionUUID->"caca66d0-0af4-e146-9f0f-9aff81a799cb",
   CellTags->{"faithful-input", "faithful-input-3"}]},
 "faithful-generated-output-3"->{
  Cell[25727, 650, 426, 10, 48, "Output",ExpressionUUID->"f473853a-076b-8641-a201-8143aa3fe6b6",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-3"}]},
 "faithful-input-4"->{
  Cell[26563, 672, 8775, 258, 791, "Input",ExpressionUUID->"797b04aa-9e80-484f-b800-957ff689fb2c",
   CellTags->{"faithful-input", "faithful-input-4"}]},
 "faithful-generated-output-4"->{
  Cell[35341, 932, 394, 9, 32, "Output",ExpressionUUID->"4fb82772-1c11-6c46-9ef9-90d5f36672ad",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-4"}]},
 "faithful-input-5"->{
  Cell[36181, 956, 81326, 2112, 11132, "Input",ExpressionUUID->"23e9bc83-ec95-1248-a20e-bdce033d8db5",
   CellTags->{"faithful-input", "faithful-input-5"}]},
 "faithful-generated-output-5"->{
  Cell[117510, 3070, 37845, 652, 14697, "Output",ExpressionUUID->"e3a42bc8-d369-1247-8162-d591cbf06863",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-5"}]},
 "faithful-input-6"->{
  Cell[155737, 3737, 46096, 1194, 4979, "Input",ExpressionUUID->"0dc3e942-e769-854e-8b40-160e6bfbe312",
   CellTags->{"faithful-input", "faithful-input-6"}]},
 "faithful-generated-output-6"->{
  Cell[201836, 4933, 4357, 74, 1565, "Output",ExpressionUUID->"7c6eae1e-3f74-d04c-89e2-4522d78601d6",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-6"}]},
 "faithful-input-7"->{
  Cell[206577, 5022, 47206, 1213, 5173, "Input",ExpressionUUID->"b1bc4523-aec2-ee40-889d-5809522824b6",
   CellTags->{"faithful-input", "faithful-input-7"}]},
 "faithful-generated-output-7"->{
  Cell[253786, 6237, 4430, 75, 1641, "Output",ExpressionUUID->"186bf967-3789-ff46-a482-675703c142de",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-7"}]},
 "faithful-input-8"->{
  Cell[258722, 6330, 34725, 905, 3953, "Input",ExpressionUUID->"0fd27bf6-d1b7-9243-b2a7-96c55eac72fd",
   CellTags->{"faithful-input", "faithful-input-8"}]},
 "faithful-generated-output-8"->{
  Cell[293450, 7237, 12396, 190, 5028, "Output",ExpressionUUID->"5792dec5-f50c-e74e-b54c-0f3feb35572e",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-8"}]},
 "faithful-input-9"->{
  Cell[306494, 7445, 44830, 1142, 5869, "Input",ExpressionUUID->"88544eed-764e-1e4b-b08a-a24c82692f41",
   CellTags->{"faithful-input", "faithful-input-9"}]},
 "faithful-generated-output-9"->{
  Cell[351327, 8589, 18606, 287, 8072, "Output",ExpressionUUID->"91a813f6-4600-3a41-b4b7-3e49d32de0a1",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-9"}]},
 "faithful-input-10"->{
  Cell[370492, 8893, 25555, 678, 3433, "Input",ExpressionUUID->"275d3a55-7e90-6e4c-936f-55d70a7c5184",
   CellTags->{"faithful-input", "faithful-input-10"}]},
 "faithful-generated-output-10"->{
  Cell[396050, 9573, 2288, 38, 629, "Output",ExpressionUUID->"91b95b34-dbb4-a148-8b8e-afb2a485a909",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-10"}]},
 "faithful-summary-section"->{
  Cell[398387, 9617, 144, 3, 67, "Section",ExpressionUUID->"96b1d9f9-d986-e844-bf00-493c4ddd2d07",
   CellTags->"faithful-summary-section"]},
 "faithful-input-11"->{
  Cell[398759, 9629, 16401, 399, 2789, "Input",ExpressionUUID->"f5df1375-31bd-ba4b-ba08-c875c7118b31",
   CellTags->{"faithful-input", "faithful-input-11"}]},
 "faithful-generated-output-11"->{
  Cell[415163, 10030, 2281, 44, 443, "Output",ExpressionUUID->"965f5119-ab6d-6b46-ad80-f689b8b3c76c",
   CellOpen->True,
   CellTags->{"faithful-generated-output", "faithful-generated-output-11"}]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"faithful-input", 418436, 10104},
 {"faithful-input-1", 420172, 10127},
 {"faithful-generated-output", 420354, 10130},
 {"faithful-generated-output-1", 422544, 10164},
 {"faithful-input-2", 422761, 10168},
 {"faithful-generated-output-2", 422950, 10171},
 {"faithful-input-3", 423166, 10175},
 {"faithful-generated-output-3", 423353, 10178},
 {"faithful-input-4", 423569, 10182},
 {"faithful-generated-output-4", 423757, 10185},
 {"faithful-input-5", 423972, 10189},
 {"faithful-generated-output-5", 424164, 10192},
 {"faithful-input-6", 424388, 10196},
 {"faithful-generated-output-6", 424581, 10199},
 {"faithful-input-7", 424802, 10203},
 {"faithful-generated-output-7", 424995, 10206},
 {"faithful-input-8", 425216, 10210},
 {"faithful-generated-output-8", 425408, 10213},
 {"faithful-input-9", 425631, 10217},
 {"faithful-generated-output-9", 425824, 10220},
 {"faithful-input-10", 426048, 10224},
 {"faithful-generated-output-10", 426242, 10227},
 {"faithful-summary-section", 426471, 10231},
 {"faithful-input-11", 426637, 10234},
 {"faithful-generated-output-11", 426831, 10237}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[648, 23, 169, 3, 98, "Title",ExpressionUUID->"9d7706b1-832c-3e41-bc04-bb4fee068a45"],
Cell[820, 28, 118, 3, 35, "Text",ExpressionUUID->"2ad9296a-2473-e847-8b31-ffeee56edbf6"],
Cell[CellGroupData[{
Cell[963, 35, 3961, 99, 676, "Input",ExpressionUUID->"cb492d76-25a6-6344-ab53-fb03a7ebc297",
 CellTags->{"faithful-input", "faithful-input-1"}],
Cell[4927, 136, 2308, 45, 443, "Output",ExpressionUUID->"fa370430-8f3d-c34a-b075-3ce90bb6de17",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-1"}]
}, Open  ]],
Cell[CellGroupData[{
Cell[7272, 186, 15004, 370, 1952, "Input",ExpressionUUID->"071f9cc4-f30c-7545-bdb0-2d1001202ac5",
 CellTags->{"faithful-input", "faithful-input-2"}],
Cell[22279, 558, 545, 11, 71, "Output",ExpressionUUID->"af0cde93-8470-6847-9b08-b0fa28a89d0b",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-2"}]
}, Open  ]],
Cell[22839, 572, 287, 4, 81, "Text",ExpressionUUID->"2caabc0c-b2e7-3a4e-9ba0-b03e56df979d"],
Cell[CellGroupData[{
Cell[23151, 580, 2573, 68, 216, "Input",ExpressionUUID->"caca66d0-0af4-e146-9f0f-9aff81a799cb",
 CellTags->{"faithful-input", "faithful-input-3"}],
Cell[25727, 650, 426, 10, 48, "Output",ExpressionUUID->"f473853a-076b-8641-a201-8143aa3fe6b6",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-3"}]
}, Open  ]],
Cell[26168, 663, 370, 5, 104, "Text",ExpressionUUID->"d35682ac-60fd-e745-af69-fbeda5719585"],
Cell[CellGroupData[{
Cell[26563, 672, 8775, 258, 791, "Input",ExpressionUUID->"797b04aa-9e80-484f-b800-957ff689fb2c",
 CellTags->{"faithful-input", "faithful-input-4"}],
Cell[35341, 932, 394, 9, 32, "Output",ExpressionUUID->"4fb82772-1c11-6c46-9ef9-90d5f36672ad",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-4"}]
}, Open  ]],
Cell[CellGroupData[{
Cell[35772, 946, 105, 0, 67, "Section",ExpressionUUID->"45a427c3-c556-3047-8941-d4b92878ff4a"],
Cell[35880, 948, 276, 4, 81, "Text",ExpressionUUID->"55645ce6-3a75-3d44-8c2a-3bda5096ff63"],
Cell[CellGroupData[{
Cell[36181, 956, 81326, 2112, 11132, "Input",ExpressionUUID->"23e9bc83-ec95-1248-a20e-bdce033d8db5",
 CellTags->{"faithful-input", "faithful-input-5"}],
Cell[117510, 3070, 37845, 652, 14697, "Output",ExpressionUUID->"e3a42bc8-d369-1247-8162-d591cbf06863",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-5"}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155404, 3728, 105, 0, 67, "Section",ExpressionUUID->"192fcb78-9710-5e46-bdbe-72810e3a0229"],
Cell[155512, 3730, 200, 3, 58, "Text",ExpressionUUID->"1d162322-5449-8747-822f-a388819cd2f8"],
Cell[CellGroupData[{
Cell[155737, 3737, 46096, 1194, 4979, "Input",ExpressionUUID->"0dc3e942-e769-854e-8b40-160e6bfbe312",
 CellTags->{"faithful-input", "faithful-input-6"}],
Cell[201836, 4933, 4357, 74, 1565, "Output",ExpressionUUID->"7c6eae1e-3f74-d04c-89e2-4522d78601d6",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-6"}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[206242, 5013, 106, 0, 67, "Section",ExpressionUUID->"82f58ab3-6cfc-9f46-9038-73a2732779c3"],
Cell[206351, 5015, 201, 3, 58, "Text",ExpressionUUID->"996ae350-50da-cb4c-a42f-ccff1518f01a"],
Cell[CellGroupData[{
Cell[206577, 5022, 47206, 1213, 5173, "Input",ExpressionUUID->"b1bc4523-aec2-ee40-889d-5809522824b6",
 CellTags->{"faithful-input", "faithful-input-7"}],
Cell[253786, 6237, 4430, 75, 1641, "Output",ExpressionUUID->"186bf967-3789-ff46-a482-675703c142de",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-7"}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[258265, 6318, 148, 2, 105, "Section",ExpressionUUID->"0fb98860-6a81-8f48-bf89-338d0f3fa5ab"],
Cell[258416, 6322, 281, 4, 81, "Text",ExpressionUUID->"c554ab20-717c-454b-9cde-97285dfa5ea1"],
Cell[CellGroupData[{
Cell[258722, 6330, 34725, 905, 3953, "Input",ExpressionUUID->"0fd27bf6-d1b7-9243-b2a7-96c55eac72fd",
 CellTags->{"faithful-input", "faithful-input-8"}],
Cell[293450, 7237, 12396, 190, 5028, "Output",ExpressionUUID->"5792dec5-f50c-e74e-b54c-0f3feb35572e",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-8"}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[305895, 7433, 115, 0, 67, "Section",ExpressionUUID->"7f0e1160-2332-5a48-b398-961cd45878ee"],
Cell[306013, 7435, 456, 6, 150, "Text",ExpressionUUID->"862825d7-d8fd-574c-bf6a-fda1b6bb026c"],
Cell[CellGroupData[{
Cell[306494, 7445, 44830, 1142, 5869, "Input",ExpressionUUID->"88544eed-764e-1e4b-b08a-a24c82692f41",
 CellTags->{"faithful-input", "faithful-input-9"}],
Cell[351327, 8589, 18606, 287, 8072, "Output",ExpressionUUID->"91a813f6-4600-3a41-b4b7-3e49d32de0a1",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-9"}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[369982, 8882, 126, 0, 105, "Section",ExpressionUUID->"06871e48-61cb-774d-bcf7-84aa8a483b73"],
Cell[370111, 8884, 356, 5, 104, "Text",ExpressionUUID->"bfd27820-ebf7-c64b-993f-8a9352f6f650"],
Cell[CellGroupData[{
Cell[370492, 8893, 25555, 678, 3433, "Input",ExpressionUUID->"275d3a55-7e90-6e4c-936f-55d70a7c5184",
 CellTags->{"faithful-input", "faithful-input-10"}],
Cell[396050, 9573, 2288, 38, 629, "Output",ExpressionUUID->"91b95b34-dbb4-a148-8b8e-afb2a485a909",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-10"}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[398387, 9617, 144, 3, 67, "Section",ExpressionUUID->"96b1d9f9-d986-e844-bf00-493c4ddd2d07",
 CellTags->"faithful-summary-section"],
Cell[398534, 9622, 200, 3, 58, "Text",ExpressionUUID->"beccdb1b-4ab7-594e-b4d1-a6a5003e37d2"],
Cell[CellGroupData[{
Cell[398759, 9629, 16401, 399, 2789, "Input",ExpressionUUID->"f5df1375-31bd-ba4b-ba08-c875c7118b31",
 CellTags->{"faithful-input", "faithful-input-11"}],
Cell[415163, 10030, 2281, 44, 443, "Output",ExpressionUUID->"965f5119-ab6d-6b46-ad80-f689b8b3c76c",
 CellOpen->True,
 CellTags->{"faithful-generated-output", "faithful-generated-output-11"}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


